Nonlinear studies of binary black hole mergers in Einstein-scalar-Gauss-Bonnet gravity

We study the nonlinear dynamics of binary black hole systems with scalar charge by numerically evolving the full equations of motion for shift-symmetric Einstein scalar Gauss-Bonnet gravity. We consider quasi-circular binaries with different mass-ratios, varying the Gauss-Bonnet coupling and quantifying its impact on the emitted scalar and gravitational waves. We compare our numerical results to post-Newtonian calculations of the radiation emitted during the inspiral. We demonstrate the accuracy of the leading-order terms in post-Newtonian theory in modeling the amplitude of the scalar waveform, but find that, at least for the last few orbits before merger, the currently available post-Newtonian theory is not sufficient to model the dephasing of the gravitational wave signal in this theory. We further find that there is non-negligible nonlinear enhancement in the scalar field at merger, but that the effect on the peak gravitational wave emission is small.

==> anc/scalar_tensor_to_esgb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    435714,       9798]
NotebookOptionsPosition[    409493,       9327]
NotebookOutlinePosition[    409947,       9344]
CellTagsIndexPosition[    409904,       9341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.870889643175016*^9, 3.8708896442122307`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"91f85748-22a9-48c0-840d-110b80342217"],

Cell[CellGroupData[{

Cell["Converting scalar-tensor PN results to ESGB PN results", "Title",
 CellChangeTimes->{{3.8701905641496363`*^9, 
  3.870190584783618*^9}},ExpressionUUID->"a7a07840-8440-476a-abc5-\
1af828917e53"],

Cell["\<\
Converts some of the scalar tensor results of Sennett et. al.  Phys.Rev.D 94 \
(2016) 8, 084003, arXiv:1607:01420) to ESGB gravity (compare to Lyu et. al. , \
Phys.Rev.D 105 (2022) 6, 064001, arXiv:2201:02543)\
\>", "Text",
 CellChangeTimes->{{3.870179231021139*^9, 3.870179253696629*^9}, {
  3.87112683349119*^9, 3.871126928821384*^9}, {3.872688892536726*^9, 
  3.8726889010484953`*^9}},ExpressionUUID->"c7fb52ea-a6fe-4b90-b31f-\
37de5fd78fde"],

Cell[TextData[StyleBox["Sennett et. al. PN phase functions", "Section"]], \
"Subsection",
 CellChangeTimes->{{3.8701801367984047`*^9, 3.870180174766959*^9}, {
   3.8701901835315657`*^9, 3.870190192323223*^9}, {3.870190801888987*^9, 
   3.870190805481676*^9}, {3.8702674580273123`*^9, 3.870267484386283*^9}, {
   3.8702714968390913`*^9, 3.870271501062706*^9}, {3.870353498341579*^9, 
   3.870353500799612*^9}, 3.8710468995751657`*^9, {3.872688865310192*^9, 
   3.8726888690158978`*^9}, {3.872688907167923*^9, 
   3.872688916944154*^9}},ExpressionUUID->"037ce3de-6bd4-4339-b57d-\
49d8adf126e2"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Rho]", "2"], "nd"], " ", 
    RowBox[{"(", 
     RowBox[{"Eq", " ", "B10a"}], ")"}]}], "Subsection"], 
  TraditionalForm]],ExpressionUUID->"42d56a10-77d6-4551-98a0-cf4b764d1c10"]], \
"Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715251441517`*^9}, {
  3.870271577902676*^9, 3.8702715779027433`*^9}, {3.870279614151311*^9, 
  3.8702796474885263`*^9}},ExpressionUUID->"9d8fec60-850f-4693-8d36-\
9270e01db45f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]nd", "2"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n\\;\\\\frac{743}{336 \\;\\\\xi}\n + \\;\\\\frac{4 \
\\;\\\\beta_+}{\\;\\\\xi}\n + \\;\\\\frac{743 \\;\\\\gamma}{672 \\;\\\\xi}\n \
+ \\;\\\\frac{2 \\;\\\\beta_+ \\;\\\\gamma}{\\;\\\\xi}\n + \\;\\\\frac{317 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta}{672 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \\;\\\\xi}\n -  \
\\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{6 \
\\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta}{6 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \\;\\\\gamma \\;\\\\xi}\n \
+ \\;\\\\frac{11 \\;\\\\eta}{4 \\;\\\\xi}\n + \\;\\\\frac{11 \\;\\\\gamma \\;\
\\\\eta}{8 \\;\\\\xi}\n + \\;\\\\frac{11 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta \
\\;\\\\eta}{24 \\;\\\\xi}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{4 \\;\\\\beta_- \\;\\\\psi}{\\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\beta_- \\;\\\\gamma \\;\\\\psi}{\\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\xi}\n + \
\\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma \
\\;\\\\xi}\n\>\"", ",", "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8702786210148573`*^9, 3.8702786393635073`*^9}, {
   3.8702786770822487`*^9, 3.870278688073978*^9}, {3.870278747647972*^9, 
   3.870278748360013*^9}, {3.870278935095304*^9, 3.870278943571124*^9}, {
   3.870278980649597*^9, 3.8702789831886063`*^9}, {3.870279040061186*^9, 
   3.870279069386492*^9}, 3.8702807602074633`*^9, 3.870280796368333*^9, {
   3.870281974257044*^9, 3.870282013907666*^9}, {3.870282086523497*^9, 
   3.870282091416494*^9}, {3.870282199987558*^9, 3.870282200159396*^9}, {
   3.870282296645562*^9, 3.870282303189868*^9}, {3.8702824317811127`*^9, 
   3.870282431933297*^9}, {3.870283094923732*^9, 3.8702830951396837`*^9}, 
   3.87028398978531*^9, {3.870450040462373*^9, 3.870450070193874*^9}, {
   3.8704509839208183`*^9, 3.870450986751541*^9}, {3.8704513347057753`*^9, 
   3.870451335905881*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"71cb84fa-58ca-442a-a425-255feaab74bb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[Rho]", "2"], "nd"], " ", 
   RowBox[{"(", 
    RowBox[{"Eq", " ", "B10a"}], ")"}]}], 
  TraditionalForm]],ExpressionUUID->"79a73fed-022a-4386-adc0-42554ec7895f"]], \
"Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715251441517`*^9}, {
  3.870271577902676*^9, 3.8702715779027433`*^9}, {3.870279614151311*^9, 
  3.8702796474885263`*^9}},ExpressionUUID->"f88cd225-194f-4a54-9782-\
86f8c7af22db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]nd", "2"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n\\;\\\\frac{743}{336 \\;\\\\xi}\n + \\;\\\\frac{4 \
\\;\\\\beta_+}{\\;\\\\xi}\n + \\;\\\\frac{743 \\;\\\\gamma}{672 \\;\\\\xi}\n \
+ \\;\\\\frac{2 \\;\\\\beta_+ \\;\\\\gamma}{\\;\\\\xi}\n + \\;\\\\frac{317 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta}{672 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \\;\\\\xi}\n -  \
\\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{6 \
\\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta}{6 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \\;\\\\gamma \\;\\\\xi}\n \
+ \\;\\\\frac{11 \\;\\\\eta}{4 \\;\\\\xi}\n + \\;\\\\frac{11 \\;\\\\gamma \\;\
\\\\eta}{8 \\;\\\\xi}\n + \\;\\\\frac{11 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta \
\\;\\\\eta}{24 \\;\\\\xi}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{4 \\;\\\\beta_- \\;\\\\psi}{\\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\beta_- \\;\\\\gamma \\;\\\\psi}{\\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\xi}\n + \
\\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma \
\\;\\\\xi}\n\>\"", ",", "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8702786210148573`*^9, 3.8702786393635073`*^9}, {
   3.8702786770822487`*^9, 3.870278688073978*^9}, {3.870278747647972*^9, 
   3.870278748360013*^9}, {3.870278935095304*^9, 3.870278943571124*^9}, {
   3.870278980649597*^9, 3.8702789831886063`*^9}, {3.870279040061186*^9, 
   3.870279069386492*^9}, 3.8702807602074633`*^9, 3.870280796368333*^9, {
   3.870281974257044*^9, 3.870282013907666*^9}, {3.870282086523497*^9, 
   3.870282091416494*^9}, {3.870282199987558*^9, 3.870282200159396*^9}, {
   3.870282296645562*^9, 3.870282303189868*^9}, {3.8702824317811127`*^9, 
   3.870282431933297*^9}, {3.870283094923732*^9, 3.8702830951396837`*^9}, 
   3.87028398978531*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"d5819996-7808-4546-b730-35de7cbe1701"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[Rho]", "3"], "nd"], "(", 
   RowBox[{"Eq", " ", "B10", " ", "b"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"33f7c54d-5719-40bc-afa2-ad69cf1bb696"]], \
"Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715251441517`*^9}, {
  3.8702715819850903`*^9, 3.870271582225312*^9}, {3.870279152523219*^9, 
  3.870279152523261*^9}, {3.870279586845892*^9, 3.870279609886909*^9}, {
  3.870279646672428*^9, 
  3.870279646672474*^9}},ExpressionUUID->"e0ac236b-4f0b-4c14-9131-\
7298c059d752"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]nd", "3"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n- f^{\\;\\\\rm ST}_{3}\n -  \\;\\\\frac{4 \\;\\\\pi}{\\;\\\\xi}\n\
\>\"", ",", "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870279094484049*^9, 3.87027910483803*^9}, 
   3.870279181825419*^9, 3.8702800937535057`*^9, {3.870282063769409*^9, 
   3.870282100177083*^9}, {3.870282200161685*^9, 3.870282200164695*^9}, {
   3.870282431938699*^9, 3.8702824319476137`*^9}, {3.870283095141766*^9, 
   3.870283095145081*^9}, 3.870283998839778*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"ff51ce2a-6fc3-493a-a52b-723df28178f5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[Rho]", "4"], "nd"], " ", 
   RowBox[{"(", 
    RowBox[{"Eq", " ", "B10c"}], ")"}]}], 
  TraditionalForm]],ExpressionUUID->"d0bd6f92-4ad9-44f1-86ac-283e687712a1"]], \
"Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715251441517`*^9}, {
  3.870271586049592*^9, 3.870271587745414*^9}, {3.8702795763234043`*^9, 
  3.870279604246558*^9}, {3.870279645416271*^9, 
  3.870279645416314*^9}},ExpressionUUID->"fa06f16d-6bb1-4ccd-a775-\
c10cf5875549"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]nd", "4"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n- \\\\frac{81}{8}\n -  f^{\\;\\\\rm ST}_{4}\n + 4 \\;\\\\beta_-^2\n\
 + 3 \\;\\\\beta_+\n + 4 \\;\\\\beta_+^2\n - 14 \\;\\\\gamma\n + 4 \
\\;\\\\beta_+ \\;\\\\gamma\n -  \\;\\\\frac{19}{4} \\;\\\\gamma^2\n + \
\\;\\\\delta_+\n + \\;\\\\frac{57}{8} \\;\\\\eta\n - 16 \\;\\\\beta_-^2 \\;\\\
\\eta\n - 19 \\;\\\\beta_+ \\;\\\\eta\n -  \\;\\\\frac{48 \\;\\\\beta_-^2 \\;\
\\\\eta}{\\;\\\\gamma}\n + \\;\\\\frac{48 \\;\\\\beta_+^2 \
\\;\\\\eta}{\\;\\\\gamma}\n + 11 \\;\\\\gamma \\;\\\\eta\n + \\;\\\\gamma^2 \
\\;\\\\eta\n + 4 \\;\\\\delta_+ \\;\\\\eta\n -  \\;\\\\frac{1}{8} \
\\;\\\\eta^2\n + \\;\\\\frac{1555009}{112896 \\;\\\\xi^2}\n + \\;\\\\frac{64 \
\\;\\\\beta_-^2}{9 \\;\\\\xi^2}\n + \\;\\\\frac{1247 \\;\\\\beta_+}{63 \
\\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\\beta_+^2}{9 \\;\\\\xi^2}\n + \
\\;\\\\frac{2672321 \\;\\\\gamma}{112896 \\;\\\\xi^2}\n + \\;\\\\frac{64 \
\\;\\\\beta_-^2 \\;\\\\gamma}{9 \\;\\\\xi^2}\n + \\;\\\\frac{565 \
\\;\\\\beta_+ \\;\\\\gamma}{21 \\;\\\\xi^2}\n + \\;\\\\frac{64 \
\\;\\\\beta_+^2 \\;\\\\gamma}{9 \\;\\\\xi^2}\n + \\;\\\\frac{2275691 \
\\;\\\\gamma^2}{150528 \\;\\\\xi^2}\n + \\;\\\\frac{16 \\;\\\\beta_-^2 \
\\;\\\\gamma^2}{9 \\;\\\\xi^2}\n + \\;\\\\frac{1013 \\;\\\\beta_+ \
\\;\\\\gamma^2}{84 \\;\\\\xi^2}\n + \\;\\\\frac{16 \\;\\\\beta_+^2 \
\\;\\\\gamma^2}{9 \\;\\\\xi^2}\n + \\;\\\\frac{2143 \\;\\\\gamma^3}{504 \\;\\\
\\xi^2}\n + \\;\\\\frac{16 \\;\\\\beta_+ \\;\\\\gamma^3}{9 \\;\\\\xi^2}\n + \
\\;\\\\frac{4 \\;\\\\gamma^4}{9 \\;\\\\xi^2}\n + \\;\\\\frac{604795 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta}{112896 \\;\\\\xi^2}\n -  \\;\\\\frac{14 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{27 \\;\\\\xi^2}\n + \
\\;\\\\frac{4379 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{1512 \
\\;\\\\xi^2}\n -  \\;\\\\frac{14 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \
\\;\\\\zeta}{27 \\;\\\\xi^2}\n -  \\;\\\\frac{6235 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\zeta}{1008 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \
\\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{6235 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{1008 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \
\\;\\\\zeta}{9 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{1987 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{224 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{1247 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\zeta}{252 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \
\\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{1987 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta}{224 \\;\\\\gamma \\;\\\\xi^2}\n -  \
\\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta}{9 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{4235377 \\;\\\\mathcal{S}_+^2 \\;\\\
\\gamma \\;\\\\zeta}{677376 \\;\\\\xi^2}\n + \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\zeta}{27 \
\\;\\\\xi^2}\n + \\;\\\\frac{91 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\gamma \\;\\\\zeta}{18 \\;\\\\xi^2}\n + \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\gamma \\;\\\\zeta}{27 \
\\;\\\\xi^2}\n + \\;\\\\frac{257 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma^2 \
\\;\\\\zeta}{108 \\;\\\\xi^2}\n + \\;\\\\frac{32 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\gamma^2 \\;\\\\zeta}{27 \\;\\\\xi^2}\n + \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+^2 \\;\\\\gamma^3 \\;\\\\zeta}{27 \\;\\\\xi^2}\n + \
\\;\\\\frac{235225 \\;\\\\mathcal{S}_+^4 \\;\\\\zeta^2}{451584 \\;\\\\xi^2}\n \
+ \\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\zeta^2}{81 \
\\;\\\\xi^2}\n + \\;\\\\frac{29 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \
\\;\\\\zeta^2}{84 \\;\\\\xi^2}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \\;\\\
\\beta_+^2 \\;\\\\zeta^2}{81 \\;\\\\xi^2}\n + \\;\\\\frac{25 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^4 \\;\\\\zeta^2}{36 \\;\\\\gamma^4 \
\\;\\\\xi^2}\n + \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \
\\;\\\\beta_+^2 \\;\\\\zeta^2}{6 \\;\\\\gamma^4 \\;\\\\xi^2}\n + \
\\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^4 \\;\\\\zeta^2}{36 \
\\;\\\\gamma^4 \\;\\\\xi^2}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2}{3 \\;\\\\gamma^3 \\;\\\\xi^2}\n \
+ \\;\\\\frac{10 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \\;\\\\zeta^2}{9 \\;\\\
\\gamma^3 \\;\\\\xi^2}\n -  \\;\\\\frac{1529 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\zeta^2}{2016 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \
\\;\\\\frac{20 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta^2}{9 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{1529 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\\zeta^2}{2016 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{20 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \
\\;\\\\zeta^2}{27 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{26 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\zeta^2}{27 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{485 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \
\\;\\\\zeta^2}{504 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{26 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\\zeta^2}{27 \\;\\\\gamma \
\\;\\\\xi^2}\n + \\;\\\\frac{485 \\;\\\\mathcal{S}_+^4 \\;\\\\gamma \
\\;\\\\zeta^2}{1512 \\;\\\\xi^2}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \\;\
\\\\beta_+ \\;\\\\gamma \\;\\\\zeta^2}{81 \\;\\\\xi^2}\n + \\;\\\\frac{4 \
\\;\\\\mathcal{S}_+^4 \\;\\\\gamma^2 \\;\\\\zeta^2}{81 \\;\\\\xi^2}\n + \\;\\\
\\frac{6235 \\;\\\\eta}{288 \\;\\\\xi^2}\n -  \\;\\\\frac{256 \\;\\\\beta_-^2 \
\\;\\\\eta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{140 \\;\\\\beta_+ \\;\\\\eta}{9 \
\\;\\\\xi^2}\n + \\;\\\\frac{2825 \\;\\\\gamma \\;\\\\eta}{96 \\;\\\\xi^2}\n \
-  \\;\\\\frac{256 \\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\eta}{9 \\;\\\\xi^2}\n \
+ \\;\\\\frac{140 \\;\\\\beta_+ \\;\\\\gamma \\;\\\\eta}{9 \\;\\\\xi^2}\n + \
\\;\\\\frac{5065 \\;\\\\gamma^2 \\;\\\\eta}{384 \\;\\\\xi^2}\n -  \
\\;\\\\frac{64 \\;\\\\beta_-^2 \\;\\\\gamma^2 \\;\\\\eta}{9 \\;\\\\xi^2}\n + \
\\;\\\\frac{35 \\;\\\\beta_+ \\;\\\\gamma^2 \\;\\\\eta}{9 \\;\\\\xi^2}\n + \
\\;\\\\frac{35 \\;\\\\gamma^3 \\;\\\\eta}{18 \\;\\\\xi^2}\n + \
\\;\\\\frac{6755 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta \\;\\\\eta}{864 \
\\;\\\\xi^2}\n -  \\;\\\\frac{64 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \
\\;\\\\zeta \\;\\\\eta}{27 \\;\\\\xi^2}\n + \\;\\\\frac{175 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{54 \\;\\\\xi^2}\n \
+ \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\eta}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\eta}{36 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \
\\;\\\\frac{320 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{835 \\;\
\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{42 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{160 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{283 \\;\
\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\eta}{24 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{160 \\;\\\
\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{9 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{4745 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{252 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\
\\\\frac{80 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta \\;\\\\eta}{9 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{3745 \\;\\\\mathcal{S}_+^2 \
\\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{576 \\;\\\\xi^2}\n -  \\;\\\\frac{128 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{27 \
\\;\\\\xi^2}\n + \\;\\\\frac{70 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{27 \\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\
\\mathcal{S}_+^2 \\;\\\\gamma^2 \\;\\\\zeta \\;\\\\eta}{27 \\;\\\\xi^2}\n + \
\\;\\\\frac{2425 \\;\\\\mathcal{S}_+^4 \\;\\\\zeta^2 \\;\\\\eta}{3456 \
\\;\\\\xi^2}\n -  \\;\\\\frac{64 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \
\\;\\\\zeta^2 \\;\\\\eta}{81 \\;\\\\xi^2}\n + \\;\\\\frac{35 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{81 \\;\\\\xi^2}\
\n -  \\;\\\\frac{50 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+^2 \
\\;\\\\zeta^2 \\;\\\\eta}{3 \\;\\\\gamma^4 \\;\\\\xi^2}\n -  \\;\\\\frac{50 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^4 \\;\\\\zeta^2 \\;\\\\eta}{9 \
\\;\\\\gamma^4 \\;\\\\xi^2}\n -  \\;\\\\frac{80 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma^3 \
\\;\\\\xi^2}\n -  \\;\\\\frac{40 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \
\\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma^3 \\;\\\\xi^2}\n -  \\;\\\\frac{559 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\zeta^2 \\;\\\\eta}{216 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{160 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{27 \\;\\\\gamma^2 \\;\
\\\\xi^2}\n + \\;\\\\frac{3025 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \
\\;\\\\zeta^2 \\;\\\\eta}{756 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{80 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \\;\\\\zeta^2 \\;\\\\eta}{27 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\zeta^2 \\;\\\\eta}{27 \\;\\\\gamma \\;\\\\xi^2}\n -  \
\\;\\\\frac{35 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\zeta^2 \
\\;\\\\eta}{54 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{40 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\eta}{27 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^4 \
\\;\\\\gamma \\;\\\\zeta^2 \\;\\\\eta}{162 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \
\\;\\\\eta^2}{144 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \\;\\\\gamma \
\\;\\\\eta^2}{144 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \\;\\\\gamma^2 \
\\;\\\\eta^2}{576 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \\;\\\\mathcal{S}_+^2 \\;\
\\\\zeta \\;\\\\eta^2}{432 \\;\\\\xi^2}\n + \\;\\\\frac{175 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta^2}{9 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta^2}{18 \\;\\\\gamma \\;\\\\xi^2}\n + \
\\;\\\\frac{1225 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta \
\\;\\\\eta^2}{864 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \\;\\\\mathcal{S}_+^4 \\;\
\\\\zeta^2 \\;\\\\eta^2}{5184 \\;\\\\xi^2}\n + \\;\\\\frac{100 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^4 \\;\\\\zeta^2 \\;\\\\eta^2}{9 \
\\;\\\\gamma^4 \\;\\\\xi^2}\n + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\eta^2}{54 \\;\\\\gamma^2 \\;\\\\xi^2}\n \
-  \\;\\\\frac{1655}{2592 \\;\\\\xi}\n + \\;\\\\frac{32 \\;\\\\beta_-^2}{9 \
\\;\\\\xi}\n + \\;\\\\frac{239 \\;\\\\beta_+}{252 \\;\\\\xi}\n + \
\\;\\\\frac{32 \\;\\\\beta_+^2}{9 \\;\\\\xi}\n -  \\;\\\\frac{39239 \
\\;\\\\gamma}{4032 \\;\\\\xi}\n + \\;\\\\frac{16 \\;\\\\beta_-^2 \
\\;\\\\gamma}{9 \\;\\\\xi}\n -  \\;\\\\frac{73 \\;\\\\beta_+ \\;\\\\gamma}{56 \
\\;\\\\xi}\n + \\;\\\\frac{16 \\;\\\\beta_+^2 \\;\\\\gamma}{9 \\;\\\\xi}\n -  \
\\;\\\\frac{2647 \\;\\\\gamma^2}{504 \\;\\\\xi}\n -  \\;\\\\frac{8 \
\\;\\\\beta_+ \\;\\\\gamma^2}{9 \\;\\\\xi}\n -  \\;\\\\frac{8 \
\\;\\\\gamma^3}{9 \\;\\\\xi}\n -  \\;\\\\frac{485 \\;\\\\mathcal{S}_+^2 \\;\\\
\\zeta}{448 \\;\\\\xi}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\zeta}{27 \\;\\\\xi}\n + \\;\\\\frac{199 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{168 \\;\\\\xi}\n + \
\\;\\\\frac{16 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{27 \
\\;\\\\xi}\n + \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \
\\;\\\\zeta}{4 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta}{3 \
\\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta}{4 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta}{9 \\;\\\\gamma^2 \
\\;\\\\xi}\n + \\;\\\\frac{2 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \
\\;\\\\zeta}{9 \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{\\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta}{\\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{9 \\;\\\\gamma \\;\\\\xi}\n\
 -  \\;\\\\frac{653 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta}{504 \\;\\\
\\xi}\n -  \\;\\\\frac{8 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\gamma \\;\
\\\\zeta}{27 \\;\\\\xi}\n -  \\;\\\\frac{8 \\;\\\\mathcal{S}_+^2 \
\\;\\\\gamma^2 \\;\\\\zeta}{27 \\;\\\\xi}\n -  \\;\\\\frac{5239 \
\\;\\\\eta}{224 \\;\\\\xi}\n -  \\;\\\\frac{128 \\;\\\\beta_-^2 \\;\\\\eta}{9 \
\\;\\\\xi}\n + \\;\\\\frac{31 \\;\\\\beta_+ \\;\\\\eta}{9 \\;\\\\xi}\n -  \\;\
\\\\frac{8881 \\;\\\\gamma \\;\\\\eta}{1344 \\;\\\\xi}\n -  \\;\\\\frac{64 \
\\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\eta}{9 \\;\\\\xi}\n + \\;\\\\frac{31 \
\\;\\\\beta_+ \\;\\\\gamma \\;\\\\eta}{18 \\;\\\\xi}\n -  \\;\\\\frac{37 \
\\;\\\\gamma^2 \\;\\\\eta}{18 \\;\\\\xi}\n -  \\;\\\\frac{3425 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta \\;\\\\eta}{4032 \\;\\\\xi}\n -  \
\\;\\\\frac{64 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \
\\;\\\\eta}{27 \\;\\\\xi}\n + \\;\\\\frac{31 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{54 \\;\\\\xi}\n + \\;\\\\frac{5 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\eta}{36 \
\\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{80 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma^2 \
\\;\\\\xi}\n -  \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \
\\;\\\\zeta \\;\\\\eta}{36 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{40 \\;\\\
\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma^2 \\;\
\\\\xi}\n + \\;\\\\frac{32 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \
\\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{\\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{37 \
\\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{54 \\;\\\\xi}\n -  \
\\;\\\\frac{295 \\;\\\\eta^2}{72 \\;\\\\xi}\n -  \\;\\\\frac{35 \\;\\\\gamma \
\\;\\\\eta^2}{144 \\;\\\\xi}\n -  \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \
\\;\\\\zeta \\;\\\\eta^2}{432 \\;\\\\xi}\n -  \\;\\\\frac{5 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta^2}{9 \
\\;\\\\gamma^2 \\;\\\\xi}\n + 4 \\;\\\\chi_+\n - 8 \\;\\\\eta \\;\\\\chi_+\n \
- 3 \\;\\\\beta_- \\;\\\\psi\n - 8 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi\n - \
4 \\;\\\\beta_- \\;\\\\gamma \\;\\\\psi\n + \\;\\\\delta_- \\;\\\\psi\n + \\;\
\\\\beta_- \\;\\\\eta \\;\\\\psi\n -  \\;\\\\frac{1247 \\;\\\\beta_- \
\\;\\\\psi}{63 \\;\\\\xi^2}\n -  \\;\\\\frac{128 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{565 \\;\\\\beta_- \\;\\\\gamma \
\\;\\\\psi}{21 \\;\\\\xi^2}\n -  \\;\\\\frac{128 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\gamma \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{1013 \\;\\\\beta_- \
\\;\\\\gamma^2 \\;\\\\psi}{84 \\;\\\\xi^2}\n -  \\;\\\\frac{32 \\;\\\\beta_- \
\\;\\\\beta_+ \\;\\\\gamma^2 \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{16 \
\\;\\\\beta_- \\;\\\\gamma^3 \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{4379 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{1512 \\;\\\\xi^2}\
\n + \\;\\\\frac{28 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\psi}{27 \\;\\\\xi^2}\n + \\;\\\\frac{40 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^3 \\;\\\\zeta \\;\\\\psi}{9 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{6235 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{504 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\
\\\\frac{1247 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{252 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^3 \\;\\\\zeta \\;\\\\psi}{9 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\
\\frac{1987 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\
\\\\psi}{112 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{3 \
\\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{91 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta \\;\\\\psi}{18 \\;\\\\xi^2}\n -  \\;\\\
\\frac{64 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\gamma \
\\;\\\\zeta \\;\\\\psi}{27 \\;\\\\xi^2}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma^2 \\;\\\\zeta \\;\\\\psi}{27 \
\\;\\\\xi^2}\n -  \\;\\\\frac{29 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\zeta^2 \\;\\\\psi}{84 \\;\\\\xi^2}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \
\\;\\\\psi}{81 \\;\\\\xi^2}\n -  \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^3 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\psi}{9 \\;\\\\gamma^4 \
\\;\\\\xi^2}\n -  \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^3 \\;\\\\zeta^2 \\;\\\\psi}{9 \\;\\\\gamma^4 \\;\\\\xi^2}\n -  \
\\;\\\\frac{10 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^3 \\;\\\\zeta^2 \
\\;\\\\psi}{9 \\;\\\\gamma^3 \\;\\\\xi^2}\n -  \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta^2 \
\\;\\\\psi}{3 \\;\\\\gamma^3 \\;\\\\xi^2}\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^3 \\;\\\\zeta^2 \\;\\\\psi}{27 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{1529 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\psi}{1008 \\;\\\\gamma^2 \\;\
\\\\xi^2}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\psi}{9 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \
\\;\\\\frac{485 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\zeta^2 \
\\;\\\\psi}{504 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{52 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \
\\;\\\\psi}{27 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{16 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta^2 \\;\\\\psi}{81 \
\\;\\\\xi^2}\n -  \\;\\\\frac{140 \\;\\\\beta_- \\;\\\\eta \\;\\\\psi}{9 \
\\;\\\\xi^2}\n -  \\;\\\\frac{140 \\;\\\\beta_- \\;\\\\gamma \\;\\\\eta \\;\\\
\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\\\\beta_- \\;\\\\gamma^2 \
\\;\\\\eta \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{175 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{54 \\;\
\\\\xi^2}\n + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{18 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{160 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma \\;\\\\xi^2}\n + \
\\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\eta \\;\\\\psi}{36 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{80 \\;\\\
\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta \
\\;\\\\psi}{9 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{70 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta \\;\\\\eta \\;\\\
\\psi}{27 \\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_- \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{81 \\;\\\\xi^2}\n + \
\\;\\\\frac{100 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+^3 \
\\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma^4 \\;\\\\xi^2}\n + \
\\;\\\\frac{40 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+^2 \
\\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma^3 \\;\\\\xi^2}\n + \
\\;\\\\frac{175 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{108 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\
\\\\frac{80 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta^2 \
\\;\\\\eta \\;\\\\psi}{27 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{35 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{54 \
\\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{239 \\;\\\\beta_- \\;\\\\psi}{252 \
\\;\\\\xi}\n -  \\;\\\\frac{64 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi}{9 \
\\;\\\\xi}\n + \\;\\\\frac{73 \\;\\\\beta_- \\;\\\\gamma \\;\\\\psi}{56 \\;\\\
\\xi}\n -  \\;\\\\frac{32 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\gamma \
\\;\\\\psi}{9 \\;\\\\xi}\n + \\;\\\\frac{8 \\;\\\\beta_- \\;\\\\gamma^2 \\;\\\
\\psi}{9 \\;\\\\xi}\n -  \\;\\\\frac{199 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\zeta \\;\\\\psi}{168 \\;\\\\xi}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{27 \
\\;\\\\xi}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^3 \
\\;\\\\zeta \\;\\\\psi}{9 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{5 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{2 \
\\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma^2 \
\\;\\\\xi}\n -  \\;\\\\frac{\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \
\\;\\\\psi}{\\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{4 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{9 \\;\\\\gamma \\;\\\\xi}\
\n + \\;\\\\frac{8 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma \
\\;\\\\zeta \\;\\\\psi}{27 \\;\\\\xi}\n -  \\;\\\\frac{31 \\;\\\\beta_- \\;\\\
\\eta \\;\\\\psi}{9 \\;\\\\xi}\n -  \\;\\\\frac{31 \\;\\\\beta_- \\;\\\\gamma \
\\;\\\\eta \\;\\\\psi}{18 \\;\\\\xi}\n -  \\;\\\\frac{31 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{54 \\;\
\\\\xi}\n -  \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{18 \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \
\\;\\\\psi}{9 \\;\\\\gamma \\;\\\\xi}\n - 4 \\;\\\\chi_- \\;\\\\psi\n\>\"", 
     ",", "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870279359194892*^9, 3.870279360771275*^9}, {
   3.870279504625189*^9, 3.8702795075500393`*^9}, {3.870280760853013*^9, 
   3.87028080472582*^9}, {3.870282113272477*^9, 3.870282120162958*^9}, {
   3.870282200177649*^9, 3.870282217689723*^9}, {3.870282431979788*^9, 
   3.8702824792777567`*^9}, {3.8702830951599216`*^9, 3.870283117355899*^9}, 
   3.8702835440650787`*^9, 3.870284010780889*^9, {3.870352215208956*^9, 
   3.8703522153294477`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f2777c7f-c135-45f4-bc00-0573764268e4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Rho]", "2"], "d"], TraditionalForm]],ExpressionUUID->
  "735574a2-2643-4e11-b2ca-3ee9a5014163"],
 " (Eq B12a)"
}], "Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715251441517`*^9}, {
  3.870279635604895*^9, 
  3.8702796421105623`*^9}},ExpressionUUID->"46815eef-48b1-4d1b-9b58-\
44adba7d8f81"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]d", "2"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n\\;\\\\frac{2623}{840 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_-}{\\;\\\\mathcal{S}_- \\;\\\\xi}\n + \
\\;\\\\frac{22 \\;\\\\beta_+}{3 \\;\\\\xi}\n + \\;\\\\frac{4 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_-}{\\;\\\\mathcal{S}_- \\;\\\\gamma \
\\;\\\\xi}\n + \\;\\\\frac{4 \\;\\\\beta_+}{\\;\\\\gamma \\;\\\\xi}\n + \\;\\\
\\frac{3743 \\;\\\\gamma}{1680 \\;\\\\xi}\n + \\;\\\\frac{8 \\;\\\\beta_+ \\;\
\\\\gamma}{3 \\;\\\\xi}\n + \\;\\\\frac{\\;\\\\gamma^2}{3 \\;\\\\xi}\n + \
\\;\\\\frac{407 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta}{560 \\;\\\\xi}\n + \
\\;\\\\frac{8 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{9 \\;\\\\xi} - \
\\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{3 \
\\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{5 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta}{3 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\zeta}{3 \\;\\\\mathcal{S}_- \
\\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{2 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta}{3 \\;\\\\gamma \\;\\\\xi}\n + \
\\;\\\\frac{\\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta}{9 \\;\\\\xi}\n + \
\\;\\\\frac{13 \\;\\\\eta}{3 \\;\\\\xi}\n + \\;\\\\frac{13 \\;\\\\gamma \\;\\\
\\eta}{6 \\;\\\\xi}\n + \\;\\\\frac{13 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta \
\\;\\\\eta}{18 \\;\\\\xi}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{22 \\;\\\\beta_- \\;\\\\psi}{3 \\;\\\\xi}\n -  \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_+ \\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\\\\xi}\n\
 -  \\;\\\\frac{4 \\;\\\\beta_- \\;\\\\psi}{\\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{4 \\;\\\\mathcal{S}_+ \\;\\\\beta_+ \
\\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{8 \
\\;\\\\beta_- \\;\\\\gamma \\;\\\\psi}{3 \\;\\\\xi}\n -  \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{9 \\;\\\\xi}\n + \
\\;\\\\frac{10 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{2 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma \
\\;\\\\xi}\n -  \\;\\\\frac{2 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n\>\"", ",", 
     "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87027967961475*^9, 3.8702796825822973`*^9}, {
   3.870279883000352*^9, 3.8702799160439796`*^9}, {3.870280058915279*^9, 
   3.870280059058022*^9}, {3.870280521673832*^9, 3.870280522897026*^9}, {
   3.870280605739725*^9, 3.87028062115486*^9}, {3.870280691837792*^9, 
   3.870280706981151*^9}, 3.870280747622706*^9, 3.870280804905425*^9, {
   3.870282217697852*^9, 3.8702822180242*^9}, {3.870282479307475*^9, 
   3.8702824804204817`*^9}, {3.870283117362163*^9, 3.870283117716992*^9}, {
   3.870283352161725*^9, 3.870283364258889*^9}, 3.87028402208941*^9, {
   3.8704514169585257`*^9, 3.870451476147972*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"65e5c75b-d73e-45de-b57b-06b39dc4a5e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Rho]d", "2"], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "+"], "->", "0"}], ",", 
    RowBox[{
     SubscriptBox["\[Beta]", "-"], "->", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8704514858592157`*^9, 3.870451491714159*^9}, {
  3.87045154244309*^9, 3.8704516148913507`*^9}, {3.8704516696044893`*^9, 
  3.8704516701156597`*^9}, {3.870457761817672*^9, 3.870457762007564*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"414d595a-5746-4de9-b40a-08bcfc0e326f"],

Cell[BoxData[
 RowBox[{
  FractionBox["2623", 
   RowBox[{"840", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"3743", " ", "\[Gamma]"}], 
   RowBox[{"1680", " ", "\[Xi]"}]], "+", 
  FractionBox[
   SuperscriptBox["\[Gamma]", "2"], 
   RowBox[{"3", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[Eta]"}], 
   RowBox[{"3", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[Gamma]", " ", "\[Eta]"}], 
   RowBox[{"6", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"407", " ", "\[Zeta]", " ", 
    SubsuperscriptBox["S", "+", "2"]}], 
   RowBox[{"560", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"\[Gamma]", " ", "\[Zeta]", " ", 
    SubsuperscriptBox["S", "+", "2"]}], 
   RowBox[{"9", " ", "\[Xi]"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[Zeta]", " ", "\[Eta]", " ", 
    SubsuperscriptBox["S", "+", "2"]}], 
   RowBox[{"18", " ", "\[Xi]"}]]}]], "Output",
 CellChangeTimes->{{3.870451478523814*^9, 3.870451492146991*^9}, {
   3.870451559132099*^9, 3.870451615268949*^9}, 3.870451670386725*^9, {
   3.870455339862699*^9, 3.870455363088842*^9}, {3.8704577624720993`*^9, 
   3.870457766035789*^9}, 3.870458056837715*^9, {3.870458588111229*^9, 
   3.8704586308569593`*^9}, 3.870511545573266*^9, 3.870530911275207*^9, 
   3.8705310934836073`*^9, 3.87053352738935*^9, {3.870534820276813*^9, 
   3.870534825616234*^9}, 3.870535028765744*^9, 3.870535252451926*^9, 
   3.870603213503378*^9, 3.870869863632642*^9, 3.8708896555142393`*^9, 
   3.870987143152252*^9, 3.871028046683098*^9, 3.871045633914137*^9, 
   3.871045996119733*^9, 3.871047332345128*^9, 3.8710507515568857`*^9, 
   3.871062655760107*^9, 3.8711169174017973`*^9, 3.871117227854718*^9, 
   3.87112546489141*^9, 3.8711264914062357`*^9, 3.871126805399761*^9, 
   3.871127570349416*^9, 3.871128124031226*^9, 3.871128233583088*^9, 
   3.8722421162956467`*^9, 3.872688762110339*^9, 3.8726889305843363`*^9, 
   3.872689799229411*^9, 3.8726907603171673`*^9, 3.8726907911575193`*^9, 
   3.872851038626215*^9, 3.8728631640718203`*^9, 3.872877245743374*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d631d3da-bc0d-47de-8c64-712053926213"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Rho]", "3"], "d"], TraditionalForm]],ExpressionUUID->
  "bf26b1ea-d5f8-484c-9550-7a7779745bd8"],
 " (Eq B12b)"
}], "Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.8702715445601377`*^9}, {
  3.8702796509698133`*^9, 
  3.870279656357604*^9}},ExpressionUUID->"588362ff-f71b-4d78-bb8e-\
b2905a961383"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]d", "3"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n-2 f^{\\;\\\\rm ST}_{3}\n + 2 \\;\\\\pi\n + \\;\\\\pi \\;\\\\gamma\
\n -  \\;\\\\frac{8 \\;\\\\pi}{\\;\\\\xi}\n\>\"", ",", "TeXForm"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.870279692437132*^9, 3.8702796926531677`*^9}, {
   3.8702799341002893`*^9, 3.870279941225113*^9}, 3.87028008797753*^9, {
   3.870282218026287*^9, 3.870282218033854*^9}, {3.8702824804256573`*^9, 
   3.870282480448524*^9}, {3.870283117718892*^9, 3.8702831177257957`*^9}, {
   3.870283376160721*^9, 3.870283384264193*^9}, 3.8702840294315147`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"64b0e8ba-ec72-4eab-9434-820bcf8c346b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Rho]", "4"], "d"], TraditionalForm]],ExpressionUUID->
  "bfd0360d-7e78-4560-a89b-32579b1d6f6f"],
 " (Eq B12c)"
}], "Subsection",
 CellChangeTimes->{{3.870271512551354*^9, 3.870271549360839*^9}, {
  3.870279652127995*^9, 
  3.8702796596454353`*^9}},ExpressionUUID->"9803d273-faf2-493c-850d-\
d550b3be7797"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]d", "4"], "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "\"\<\n- \\\\frac{1949}{280} - 2 f^{\\;\\\\rm ST}_{4}\n-  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_-}{3 \\;\\\\mathcal{S}_-}\n + \
\\;\\\\frac{8}{9} \\;\\\\beta_-^2\n -  \\;\\\\frac{59}{15} \\;\\\\beta_+\n + \
\\;\\\\frac{8}{9} \\;\\\\beta_+^2\n + \\;\\\\frac{4 \
\\;\\\\beta_-^2}{\\;\\\\gamma^2}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+ \\;\\\
\\beta_- \\;\\\\beta_+}{\\;\\\\mathcal{S}_- \\;\\\\gamma^2}\n + \\;\\\\frac{4 \
\\;\\\\beta_+^2}{\\;\\\\gamma^2}\n -  \\;\\\\frac{10 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_-}{\\;\\\\mathcal{S}_- \\;\\\\gamma}\n + \\;\\\\frac{8 \
\\;\\\\beta_-^2}{3 \\;\\\\gamma}\n -  \\;\\\\frac{66 \\;\\\\beta_+}{5 \
\\;\\\\gamma}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+ \\;\\\\beta_- \
\\;\\\\beta_+}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma}\n + \\;\\\\frac{8 \
\\;\\\\beta_+^2}{3 \\;\\\\gamma}\n -  \\;\\\\frac{133}{15} \\;\\\\gamma\n + \
\\;\\\\frac{44}{9} \\;\\\\beta_+ \\;\\\\gamma\n -  \\;\\\\frac{121}{36} \\;\\\
\\gamma^2\n + \\;\\\\frac{5}{3} \\;\\\\delta_+\n + \\;\\\\frac{2251}{120} \\;\
\\\\eta\n -  \\;\\\\frac{32}{9} \\;\\\\beta_-^2 \\;\\\\eta\n -  \
\\;\\\\frac{65}{9} \\;\\\\beta_+ \\;\\\\eta\n -  \\;\\\\frac{48 \
\\;\\\\beta_-^2 \\;\\\\eta}{\\;\\\\gamma^2}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\eta}{\\;\\\\mathcal{S}_- \\;\\\\gamma^2}\n + \\;\\\\frac{32 \
\\;\\\\beta_+^2 \\;\\\\eta}{\\;\\\\gamma^2}\n -  \\;\\\\frac{58 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\eta}{3 \\;\\\\mathcal{S}_- \
\\;\\\\gamma}\n -  \\;\\\\frac{128 \\;\\\\beta_-^2 \\;\\\\eta}{3 \
\\;\\\\gamma}\n -  \\;\\\\frac{58 \\;\\\\beta_+ \\;\\\\eta}{3 \\;\\\\gamma}\n \
-  \\;\\\\frac{32 \\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\eta}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma}\n + \\;\\\\frac{32 \
\\;\\\\beta_+^2 \\;\\\\eta}{\\;\\\\gamma}\n + \\;\\\\frac{104}{9} \
\\;\\\\gamma \\;\\\\eta\n + \\;\\\\frac{2}{3} \\;\\\\gamma^2 \\;\\\\eta\n + \
\\;\\\\frac{8}{3} \\;\\\\delta_+ \\;\\\\eta\n + \\;\\\\frac{55}{72} \
\\;\\\\eta^2\n + \\;\\\\frac{1555009}{37632 \\;\\\\xi^2}\n + \\;\\\\frac{64 \
\\;\\\\beta_-^2}{3 \\;\\\\xi^2}\n + \\;\\\\frac{1247 \\;\\\\beta_+}{21 \
\\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\\beta_+^2}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{2672321 \\;\\\\gamma}{37632 \\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\
\\beta_-^2 \\;\\\\gamma}{3 \\;\\\\xi^2}\n + \\;\\\\frac{565 \\;\\\\beta_+ \\;\
\\\\gamma}{7 \\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\\beta_+^2 \\;\\\\gamma}{3 \
\\;\\\\xi^2}\n + \\;\\\\frac{2275691 \\;\\\\gamma^2}{50176 \\;\\\\xi^2}\n + \
\\;\\\\frac{16 \\;\\\\beta_-^2 \\;\\\\gamma^2}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{1013 \\;\\\\beta_+ \\;\\\\gamma^2}{28 \\;\\\\xi^2}\n + \
\\;\\\\frac{16 \\;\\\\beta_+^2 \\;\\\\gamma^2}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{2143 \\;\\\\gamma^3}{168 \\;\\\\xi^2}\n + \\;\\\\frac{16 \
\\;\\\\beta_+ \\;\\\\gamma^3}{3 \\;\\\\xi^2}\n + \\;\\\\frac{4 \
\\;\\\\gamma^4}{3 \\;\\\\xi^2}\n + \\;\\\\frac{604795 \\;\\\\mathcal{S}_+^2 \
\\;\\\\zeta}{37632 \\;\\\\xi^2}\n -  \\;\\\\frac{14 \\;\\\\mathcal{S}_+^2 \\;\
\\\\beta_-^2 \\;\\\\zeta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{4379 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta}{504 \\;\\\\xi^2}\n -  \
\\;\\\\frac{14 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{9 \
\\;\\\\xi^2}\n -  \\;\\\\frac{6235 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \
\\;\\\\zeta}{336 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{40 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta}{\\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{6235 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{336 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \
\\;\\\\zeta}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{5961 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{224 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{1247 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\zeta}{84 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta}{\\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{5961 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \
\\;\\\\zeta}{224 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta}{3 \\;\\\\gamma \
\\;\\\\xi^2}\n + \\;\\\\frac{4235377 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\
\\zeta}{225792 \\;\\\\xi^2}\n + \\;\\\\frac{32 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\zeta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{91 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\gamma \\;\\\\zeta}{6 \\;\\\\xi^2}\n\
 + \\;\\\\frac{32 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\gamma \
\\;\\\\zeta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{257 \\;\\\\mathcal{S}_+^2 \
\\;\\\\gamma^2 \\;\\\\zeta}{36 \\;\\\\xi^2}\n + \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\gamma^2 \\;\\\\zeta}{9 \
\\;\\\\xi^2}\n + \\;\\\\frac{8 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma^3 \
\\;\\\\zeta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{235225 \\;\\\\mathcal{S}_+^4 \
\\;\\\\zeta^2}{150528 \\;\\\\xi^2}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\zeta^2}{27 \\;\\\\xi^2}\n + \\;\\\\frac{29 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\zeta^2}{28 \\;\\\\xi^2}\n + \
\\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\\zeta^2}{27 \
\\;\\\\xi^2}\n + \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^4 \
\\;\\\\zeta^2}{12 \\;\\\\gamma^4 \\;\\\\xi^2}\n + \\;\\\\frac{25 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+^2 \\;\\\\zeta^2}{2 \
\\;\\\\gamma^4 \\;\\\\xi^2}\n + \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_+^4 \\;\\\\zeta^2}{12 \\;\\\\gamma^4 \\;\\\\xi^2}\n + \
\\;\\\\frac{10 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta^2}{\\;\\\\gamma^3 \\;\\\\xi^2}\n + \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \\;\\\\zeta^2}{3 \\;\\\\gamma^3 \
\\;\\\\xi^2}\n -  \\;\\\\frac{1529 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \
\\;\\\\zeta^2}{672 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2}{3 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{1529 \\;\\\\mathcal{S}_+^4 \\;\\\
\\beta_+^2 \\;\\\\zeta^2}{672 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \\;\\\\zeta^2}{9 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{26 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \
\\;\\\\zeta^2}{9 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{485 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\zeta^2}{168 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{26 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \
\\;\\\\zeta^2}{9 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{485 \
\\;\\\\mathcal{S}_+^4 \\;\\\\gamma \\;\\\\zeta^2}{504 \\;\\\\xi^2}\n + \
\\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\gamma \
\\;\\\\zeta^2}{27 \\;\\\\xi^2}\n + \\;\\\\frac{4 \\;\\\\mathcal{S}_+^4 \
\\;\\\\gamma^2 \\;\\\\zeta^2}{27 \\;\\\\xi^2}\n + \\;\\\\frac{6235 \
\\;\\\\eta}{96 \\;\\\\xi^2}\n -  \\;\\\\frac{256 \\;\\\\beta_-^2 \
\\;\\\\eta}{3 \\;\\\\xi^2}\n + \\;\\\\frac{140 \\;\\\\beta_+ \\;\\\\eta}{3 \
\\;\\\\xi^2}\n + \\;\\\\frac{2825 \\;\\\\gamma \\;\\\\eta}{32 \\;\\\\xi^2}\n \
-  \\;\\\\frac{256 \\;\\\\beta_-^2 \\;\\\\gamma \\;\\\\eta}{3 \\;\\\\xi^2}\n \
+ \\;\\\\frac{140 \\;\\\\beta_+ \\;\\\\gamma \\;\\\\eta}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{5065 \\;\\\\gamma^2 \\;\\\\eta}{128 \\;\\\\xi^2}\n -  \
\\;\\\\frac{64 \\;\\\\beta_-^2 \\;\\\\gamma^2 \\;\\\\eta}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{35 \\;\\\\beta_+ \\;\\\\gamma^2 \\;\\\\eta}{3 \\;\\\\xi^2}\n + \
\\;\\\\frac{35 \\;\\\\gamma^3 \\;\\\\eta}{6 \\;\\\\xi^2}\n + \\;\\\\frac{6755 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta \\;\\\\eta}{288 \\;\\\\xi^2}\n -  \
\\;\\\\frac{64 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \
\\;\\\\eta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{18 \\;\\\\xi^2}\n + \\;\\\\frac{40 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{3 \\;\\\\xi^2}\n\
 -  \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \
\\;\\\\eta}{12 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{320 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{3 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{835 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{14 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \
\\;\\\\frac{160 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta \
\\;\\\\eta}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{283 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\eta}{8 \\;\\\\gamma \
\\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{160 \\;\\\
\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{3 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{4745 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{84 \\;\\\\gamma \\;\\\\xi^2}\n + \
\\;\\\\frac{80 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta \
\\;\\\\eta}{3 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{3745 \
\\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{192 \\;\\\\xi^2}\n \
-  \\;\\\\frac{128 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\gamma \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{70 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{9 \
\\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma^2 \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\xi^2}\n + \\;\\\\frac{2425 \
\\;\\\\mathcal{S}_+^4 \\;\\\\zeta^2 \\;\\\\eta}{1152 \\;\\\\xi^2}\n -  \
\\;\\\\frac{64 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\zeta^2 \
\\;\\\\eta}{27 \\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{27 \\;\\\\xi^2}\n -  \\;\\\\frac{50 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\beta_+^2 \\;\\\\zeta^2 \
\\;\\\\eta}{\\;\\\\gamma^4 \\;\\\\xi^2}\n -  \\;\\\\frac{50 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^4 \\;\\\\zeta^2 \\;\\\\eta}{3 \
\\;\\\\gamma^4 \\;\\\\xi^2}\n -  \\;\\\\frac{80 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{3 \\;\\\\gamma^3 \
\\;\\\\xi^2}\n -  \\;\\\\frac{40 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^3 \
\\;\\\\zeta^2 \\;\\\\eta}{3 \\;\\\\gamma^3 \\;\\\\xi^2}\n -  \\;\\\\frac{559 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \\;\\\\zeta^2 \\;\\\\eta}{72 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{160 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{3025 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\
\\zeta^2 \\;\\\\eta}{252 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{80 \\;\\\
\\mathcal{S}_+^4 \\;\\\\beta_+^3 \\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{64 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^2 \
\\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\
\\\\mathcal{S}_+^4 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta}{18 \\;\\\\gamma \
\\;\\\\xi^2}\n + \\;\\\\frac{40 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \
\\;\\\\zeta^2 \\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{35 \
\\;\\\\mathcal{S}_+^4 \\;\\\\gamma \\;\\\\zeta^2 \\;\\\\eta}{54 \\;\\\\xi^2}\n\
 + \\;\\\\frac{1225 \\;\\\\eta^2}{48 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \
\\;\\\\gamma \\;\\\\eta^2}{48 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \
\\;\\\\gamma^2 \\;\\\\eta^2}{192 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \
\\;\\\\mathcal{S}_+^2 \\;\\\\zeta \\;\\\\eta^2}{144 \\;\\\\xi^2}\n + \
\\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\eta^2}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{175 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta^2}{6 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{1225 \\;\\\\mathcal{S}_+^2 \
\\;\\\\gamma \\;\\\\zeta \\;\\\\eta^2}{288 \\;\\\\xi^2}\n + \\;\\\\frac{1225 \
\\;\\\\mathcal{S}_+^4 \\;\\\\zeta^2 \\;\\\\eta^2}{1728 \\;\\\\xi^2}\n + \\;\\\
\\frac{100 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^4 \\;\\\\zeta^2 \
\\;\\\\eta^2}{3 \\;\\\\gamma^4 \\;\\\\xi^2}\n + \\;\\\\frac{175 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\eta^2}{18 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{142951}{6480 \\;\\\\xi}\n + \
\\;\\\\frac{2143 \\;\\\\mathcal{S}_+ \\;\\\\beta_-}{84 \\;\\\\mathcal{S}_- \
\\;\\\\xi}\n + \\;\\\\frac{32 \\;\\\\beta_-^2}{3 \\;\\\\xi}\n + \
\\;\\\\frac{361 \\;\\\\beta_+}{140 \\;\\\\xi}\n + \\;\\\\frac{64 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+}{3 \\;\\\\mathcal{S}_- \
\\;\\\\xi}\n + \\;\\\\frac{32 \\;\\\\beta_+^2}{3 \\;\\\\xi}\n + \
\\;\\\\frac{1247 \\;\\\\mathcal{S}_+ \\;\\\\beta_-}{42 \\;\\\\mathcal{S}_- \
\\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{64 \\;\\\\beta_-^2}{3 \\;\\\\gamma \
\\;\\\\xi}\n + \\;\\\\frac{1247 \\;\\\\beta_+}{42 \\;\\\\gamma \\;\\\\xi}\n + \
\\;\\\\frac{128 \\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+}{3 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{64 \
\\;\\\\beta_+^2}{3 \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{47343 \
\\;\\\\gamma}{1120 \\;\\\\xi}\n + \\;\\\\frac{16 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_- \\;\\\\gamma}{3 \\;\\\\mathcal{S}_- \\;\\\\xi}\n -  \
\\;\\\\frac{84 \\;\\\\beta_+ \\;\\\\gamma}{5 \\;\\\\xi}\n -  \\;\\\\frac{5177 \
\\;\\\\gamma^2}{280 \\;\\\\xi}\n -  \\;\\\\frac{16 \\;\\\\beta_+ \
\\;\\\\gamma^2}{3 \\;\\\\xi}\n -  \\;\\\\frac{8 \\;\\\\gamma^3}{3 \\;\\\\xi}\n\
 -  \\;\\\\frac{4171 \\;\\\\mathcal{S}_+^2 \\;\\\\zeta}{672 \\;\\\\xi}\n + \
\\;\\\\frac{16 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\zeta}{9 \
\\;\\\\mathcal{S}_- \\;\\\\xi}\n + \\;\\\\frac{28 \\;\\\\mathcal{S}_+^2 \\;\\\
\\beta_+ \\;\\\\zeta}{45 \\;\\\\xi}\n -  \\;\\\\frac{20 \\;\\\\mathcal{S}_+^3 \
\\;\\\\beta_-^3 \\;\\\\zeta}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^3 \\;\\\\xi}\n\
 -  \\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta}{\\;\\\\gamma^3 \\;\\\\xi}\n -  \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\beta_+^2 \
\\;\\\\zeta}{\\;\\\\mathcal{S}_- \\;\\\\gamma^3 \\;\\\\xi}\n -  \
\\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta}{3 \
\\;\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{11 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\zeta}{6 \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta}{3 \
\\;\\\\mathcal{S}_- \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{11 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{6 \\;\\\\gamma^2 \
\\;\\\\xi}\n + \\;\\\\frac{485 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \
\\;\\\\zeta}{84 \\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n + \
\\;\\\\frac{62 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\zeta}{9 \
\\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{1611 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_+ \\;\\\\zeta}{140 \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{64 \\;\
\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta}{9 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{62 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta}{9 \\;\\\\gamma \\;\\\\xi}\n\
 -  \\;\\\\frac{12091 \\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta}{2520 \
\\;\\\\xi}\n -  \\;\\\\frac{16 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \
\\;\\\\gamma \\;\\\\zeta}{9 \\;\\\\xi}\n -  \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+^2 \\;\\\\gamma^2 \\;\\\\zeta}{9 \\;\\\\xi}\n -  \
\\;\\\\frac{10513 \\;\\\\eta}{144 \\;\\\\xi}\n + \\;\\\\frac{35 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\eta}{3 \\;\\\\mathcal{S}_- \
\\;\\\\xi}\n -  \\;\\\\frac{128 \\;\\\\beta_-^2 \\;\\\\eta}{3 \\;\\\\xi}\n + \
\\;\\\\frac{11 \\;\\\\beta_+ \\;\\\\eta}{3 \\;\\\\xi}\n -  \\;\\\\frac{128 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\eta}{3 \
\\;\\\\mathcal{S}_- \\;\\\\xi}\n + \\;\\\\frac{70 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_- \\;\\\\eta}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{256 \\;\\\\beta_-^2 \\;\\\\eta}{3 \\;\\\\gamma \\;\\\\xi}\n + \\;\
\\\\frac{70 \\;\\\\beta_+ \\;\\\\eta}{3 \\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{256 \\;\\\\mathcal{S}_+ \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\eta}{3 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{22697 \
\\;\\\\gamma \\;\\\\eta}{672 \\;\\\\xi}\n -  \\;\\\\frac{4 \\;\\\\beta_+ \
\\;\\\\gamma \\;\\\\eta}{\\;\\\\xi}\n -  \\;\\\\frac{47 \\;\\\\gamma^2 \
\\;\\\\eta}{6 \\;\\\\xi}\n -  \\;\\\\frac{12793 \\;\\\\mathcal{S}_+^2 \
\\;\\\\zeta \\;\\\\eta}{2016 \\;\\\\xi}\n -  \\;\\\\frac{4 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{3 \\;\\\\xi}\n + \
\\;\\\\frac{160 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{80 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\eta}{\\;\\\\mathcal{S}_- \\;\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{80 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^3 \\;\\\\zeta \\;\\\\eta}{3 \
\\;\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{143 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\eta}{6 \\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\
\\frac{64 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\
\\eta}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^2 \\;\\\\xi}\n -  \\;\\\\frac{157 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta}{6 \
\\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^3 \
\\;\\\\beta_- \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\mathcal{S}_- \\;\\\\gamma \
\\;\\\\xi}\n -  \\;\\\\frac{128 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^2 \
\\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{53 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\gamma \
\\;\\\\xi}\n -  \\;\\\\frac{128 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_- \
\\;\\\\beta_+ \\;\\\\zeta \\;\\\\eta}{9 \\;\\\\mathcal{S}_- \\;\\\\gamma \
\\;\\\\xi}\n -  \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \
\\;\\\\zeta \\;\\\\eta}{3 \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{47 \
\\;\\\\mathcal{S}_+^2 \\;\\\\gamma \\;\\\\zeta \\;\\\\eta}{18 \\;\\\\xi}\n -  \
\\;\\\\frac{575 \\;\\\\eta^2}{36 \\;\\\\xi}\n -  \\;\\\\frac{35 \\;\\\\gamma \
\\;\\\\eta^2}{8 \\;\\\\xi}\n -  \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \
\\;\\\\zeta \\;\\\\eta^2}{24 \\;\\\\xi}\n -  \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\eta^2}{\\;\\\\gamma^2 \\;\\\\xi}\n + \\;\\\\frac{4 \\;\\\\mathcal{S}_+ \
\\;\\\\chi_-}{\\;\\\\mathcal{S}_- \\;\\\\gamma}\n -  \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+ \\;\\\\eta \\;\\\\chi_-}{\\;\\\\mathcal{S}_- \
\\;\\\\gamma}\n + \\;\\\\frac{8}{3} \\;\\\\chi_+\n + \\;\\\\frac{4 \
\\;\\\\chi_+}{\\;\\\\gamma}\n -  \\;\\\\frac{16}{3} \\;\\\\eta \\;\\\\chi_+\n \
-  \\;\\\\frac{8 \\;\\\\eta \\;\\\\chi_+}{\\;\\\\gamma}\n + \\;\\\\frac{11 \
\\;\\\\mathcal{S}_+ \\;\\\\psi}{2 \\;\\\\mathcal{S}_-}\n + \
\\;\\\\frac{59}{15} \\;\\\\beta_- \\;\\\\psi\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_+ \\;\\\\psi}{3 \\;\\\\mathcal{S}_-}\n -  \\;\
\\\\frac{16}{9} \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi\n -  \\;\\\\frac{8 \\;\
\\\\mathcal{S}_+ \\;\\\\beta_-^2 \\;\\\\psi}{\\;\\\\mathcal{S}_- \
\\;\\\\gamma^2}\n -  \\;\\\\frac{8 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\psi}{\\;\\\\gamma^2}\n -  \\;\\\\frac{8 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_+^2 \\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\\\\gamma^2}\n + \
\\;\\\\frac{66 \\;\\\\beta_- \\;\\\\psi}{5 \\;\\\\gamma}\n -  \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_-^2 \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \
\\;\\\\gamma}\n + \\;\\\\frac{10 \\;\\\\mathcal{S}_+ \\;\\\\beta_+ \
\\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\\\\gamma}\n -  \\;\\\\frac{16 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi}{3 \\;\\\\gamma}\n -  \\;\\\\frac{8 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_+^2 \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \
\\;\\\\gamma}\n + \\;\\\\frac{3 \\;\\\\mathcal{S}_+ \\;\\\\gamma \\;\\\\psi}{\
\\;\\\\mathcal{S}_-}\n -  \\;\\\\frac{44}{9} \\;\\\\beta_- \\;\\\\gamma \\;\\\
\\psi\n + \\;\\\\frac{5}{3} \\;\\\\delta_- \\;\\\\psi\n -  \\;\\\\frac{25}{9} \
\\;\\\\beta_- \\;\\\\eta \\;\\\\psi\n + \\;\\\\frac{22 \\;\\\\beta_- \
\\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma}\n + \\;\\\\frac{22 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_+ \\;\\\\eta \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma}\n -  \
\\;\\\\frac{1247 \\;\\\\beta_- \\;\\\\psi}{21 \\;\\\\xi^2}\n -  \
\\;\\\\frac{128 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi}{3 \\;\\\\xi^2}\n -  \
\\;\\\\frac{565 \\;\\\\beta_- \\;\\\\gamma \\;\\\\psi}{7 \\;\\\\xi^2}\n -  \
\\;\\\\frac{128 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\gamma \\;\\\\psi}{3 \
\\;\\\\xi^2}\n -  \\;\\\\frac{1013 \\;\\\\beta_- \\;\\\\gamma^2 \
\\;\\\\psi}{28 \\;\\\\xi^2}\n -  \\;\\\\frac{32 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\gamma^2 \\;\\\\psi}{3 \\;\\\\xi^2}\n -  \\;\\\\frac{16 \\;\\\\beta_- \
\\;\\\\gamma^3 \\;\\\\psi}{3 \\;\\\\xi^2}\n -  \\;\\\\frac{4379 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{504 \\;\\\\xi^2}\n\
 + \\;\\\\frac{28 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\psi}{9 \\;\\\\xi^2}\n + \\;\\\\frac{40 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^3 \\;\\\\zeta \\;\\\\psi}{3 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{6235 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{168 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{40 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\
\\frac{1247 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{84 \
\\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_-^3 \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\
\\frac{5961 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\
\\\\psi}{112 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \
\\;\\\\psi}{\\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{91 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta \\;\\\\psi}{6 \
\\;\\\\xi^2}\n -  \\;\\\\frac{64 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+ \\;\\\\gamma \\;\\\\zeta \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \
\\;\\\\frac{32 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma^2 \\;\\\\zeta \
\\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{29 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_- \\;\\\\zeta^2 \\;\\\\psi}{28 \\;\\\\xi^2}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \
\\;\\\\psi}{27 \\;\\\\xi^2}\n -  \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_-^3 \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\psi}{3 \\;\\\\gamma^4 \
\\;\\\\xi^2}\n -  \\;\\\\frac{25 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^3 \\;\\\\zeta^2 \\;\\\\psi}{3 \\;\\\\gamma^4 \\;\\\\xi^2}\n -  \
\\;\\\\frac{10 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^3 \\;\\\\zeta^2 \
\\;\\\\psi}{3 \\;\\\\gamma^3 \\;\\\\xi^2}\n -  \\;\\\\frac{10 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta^2 \
\\;\\\\psi}{\\;\\\\gamma^3 \\;\\\\xi^2}\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_-^3 \\;\\\\zeta^2 \\;\\\\psi}{9 \
\\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{1529 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\psi}{336 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \
\\;\\\\frac{485 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\zeta^2 \
\\;\\\\psi}{168 \\;\\\\gamma \\;\\\\xi^2}\n + \\;\\\\frac{52 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\psi}{9 \
\\;\\\\gamma \\;\\\\xi^2}\n -  \\;\\\\frac{16 \\;\\\\mathcal{S}_+^4 \
\\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta^2 \\;\\\\psi}{27 \\;\\\\xi^2}\n -  \\;\
\\\\frac{140 \\;\\\\beta_- \\;\\\\eta \\;\\\\psi}{3 \\;\\\\xi^2}\n -  \
\\;\\\\frac{140 \\;\\\\beta_- \\;\\\\gamma \\;\\\\eta \\;\\\\psi}{3 \
\\;\\\\xi^2}\n -  \\;\\\\frac{35 \\;\\\\beta_- \\;\\\\gamma^2 \\;\\\\eta \
\\;\\\\psi}{3 \\;\\\\xi^2}\n -  \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{18 \\;\\\\xi^2}\n + \
\\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\eta \\;\\\\psi}{6 \\;\\\\gamma^2 \\;\\\\xi^2}\n -  \\;\\\\frac{160 \\;\
\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta \\;\\\
\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^2 \
\\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma \\;\\\\xi^2}\n\
 + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{12 \\;\\\\gamma \\;\\\\xi^2}\n -  \
\\;\\\\frac{80 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+^2 \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma \\;\\\\xi^2}\n -  \
\\;\\\\frac{70 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma \\;\\\\zeta \
\\;\\\\eta \\;\\\\psi}{9 \\;\\\\xi^2}\n -  \\;\\\\frac{35 \
\\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{27 \
\\;\\\\xi^2}\n + \\;\\\\frac{100 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^3 \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma^4 \
\\;\\\\xi^2}\n + \\;\\\\frac{40 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma^3 \
\\;\\\\xi^2}\n + \\;\\\\frac{175 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+ \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{36 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n -  \\;\\\\frac{80 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{9 \\;\\\\gamma^2 \
\\;\\\\xi^2}\n + \\;\\\\frac{35 \\;\\\\mathcal{S}_+^4 \\;\\\\beta_- \
\\;\\\\zeta^2 \\;\\\\eta \\;\\\\psi}{18 \\;\\\\gamma \\;\\\\xi^2}\n -  \
\\;\\\\frac{361 \\;\\\\beta_- \\;\\\\psi}{140 \\;\\\\xi}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_-^2 \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \
\\;\\\\xi}\n -  \\;\\\\frac{2143 \\;\\\\mathcal{S}_+ \\;\\\\beta_+ \
\\;\\\\psi}{84 \\;\\\\mathcal{S}_- \\;\\\\xi}\n -  \\;\\\\frac{64 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi}{3 \\;\\\\xi}\n -  \\;\\\\frac{32 \
\\;\\\\mathcal{S}_+ \\;\\\\beta_+^2 \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \
\\;\\\\xi}\n -  \\;\\\\frac{1247 \\;\\\\beta_- \\;\\\\psi}{42 \\;\\\\gamma \
\\;\\\\xi}\n -  \\;\\\\frac{64 \\;\\\\mathcal{S}_+ \\;\\\\beta_-^2 \
\\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{1247 \\;\\\\mathcal{S}_+ \\;\\\\beta_+ \\;\\\\psi}{42 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \\;\\\\frac{128 \
\\;\\\\beta_- \\;\\\\beta_+ \\;\\\\psi}{3 \\;\\\\gamma \\;\\\\xi}\n -  \
\\;\\\\frac{64 \\;\\\\mathcal{S}_+ \\;\\\\beta_+^2 \\;\\\\psi}{3 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n + \\;\\\\frac{84 \\;\\\\beta_- \
\\;\\\\gamma \\;\\\\psi}{5 \\;\\\\xi}\n -  \\;\\\\frac{16 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_+ \\;\\\\gamma \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\xi}\n + \
\\;\\\\frac{16 \\;\\\\beta_- \\;\\\\gamma^2 \\;\\\\psi}{3 \\;\\\\xi}\n -  \\;\
\\\\frac{28 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\psi}{45 \
\\;\\\\xi}\n -  \\;\\\\frac{16 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\psi}{9 \\;\\\\mathcal{S}_- \\;\\\\xi}\n + \\;\\\\frac{20 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_-^3 \\;\\\\zeta \\;\\\\psi}{3 \
\\;\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^3 \
\\;\\\\beta_-^2 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\
\\\\gamma^3 \\;\\\\xi}\n + \\;\\\\frac{20 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{\\;\\\\gamma^3 \\;\\\\xi}\n + \
\\;\\\\frac{20 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_+^3 \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^3 \\;\\\\xi}\n + \
\\;\\\\frac{16 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_-^2 \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^2 \\;\\\\xi}\n -  \
\\;\\\\frac{11 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\psi}{3 \\;\\\\gamma^2 \\;\\\\xi}\n + \\\\frac{16 \\;\\\\mathcal{S}_+^3 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^2 \
\\;\\\\xi}\n -  \\\\frac{1611 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \
\\;\\\\psi}{140 \\;\\\\gamma \\;\\\\xi}\n -  \\\\frac{32 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_-^2 \\;\\\\zeta \\;\\\\psi}{9 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \\\\frac{485 \
\\;\\\\mathcal{S}_+^3 \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{84 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n -  \\\\frac{124 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \\;\\\\psi}{9 \
\\;\\\\gamma \\;\\\\xi}\n -  \\\\frac{32 \\;\\\\mathcal{S}_+^3 \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\psi}{9 \\;\\\\mathcal{S}_- \\;\\\\gamma \
\\;\\\\xi}\n + \\\\frac{16 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\gamma \
\\;\\\\zeta \\;\\\\psi}{9 \\;\\\\xi}\n -  \\\\frac{11 \\;\\\\beta_- \
\\;\\\\eta \\;\\\\psi}{3 \\;\\\\xi}\n -  \\\\frac{35 \\;\\\\mathcal{S}_+ \
\\;\\\\beta_+ \\;\\\\eta \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\xi}\n -  \\\
\\frac{70 \\;\\\\beta_- \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma \\;\\\\xi}\n -  \
\\\\frac{70 \\;\\\\mathcal{S}_+ \\;\\\\beta_+ \\;\\\\eta \\;\\\\psi}{3 \
\\;\\\\mathcal{S}_- \\;\\\\gamma \\;\\\\xi}\n + \\\\frac{4 \\;\\\\beta_- \
\\;\\\\gamma \\;\\\\eta \\;\\\\psi}{\\;\\\\xi}\n + \\\\frac{4 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{3 \
\\;\\\\xi}\n -  \\\\frac{80 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \
\\;\\\\beta_+^2 \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{3 \\;\\\\gamma^3 \
\\;\\\\xi}\n -  \\\\frac{80 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_+^3 \\;\\\\zeta \
\\;\\\\eta \\;\\\\psi}{3 \\;\\\\mathcal{S}_- \\;\\\\gamma^3 \\;\\\\xi}\n -  \
\\\\frac{5 \\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\beta_+ \\;\\\\zeta \
\\;\\\\eta \\;\\\\psi}{\\;\\\\gamma^2 \\;\\\\xi}\n -  \\\\frac{53 \
\\;\\\\mathcal{S}_+^2 \\;\\\\beta_- \\;\\\\zeta \\;\\\\eta \\;\\\\psi}{9 \
\\;\\\\gamma \\;\\\\xi}\n -  \\\\frac{35 \\;\\\\mathcal{S}_+^3 \\;\\\\beta_+ \
\\;\\\\zeta \\;\\\\eta \\;\\\\psi}{9 \\;\\\\mathcal{S}_- \\;\\\\gamma \
\\;\\\\xi}\n -  \\\\frac{8}{3} \\;\\\\chi_- \\;\\\\psi\n -  \\\\frac{4 \
\\;\\\\chi_- \\;\\\\psi}{\\;\\\\gamma}\n -  \\\\frac{4 \\;\\\\mathcal{S}_+ \
\\;\\\\chi_+ \\;\\\\psi}{\\;\\\\mathcal{S}_- \\;\\\\gamma}\n\>\"", ",", 
     "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870279689373352*^9, 3.87027968997322*^9}, {
   3.870279960934455*^9, 3.8702799765543833`*^9}, {3.8702807696983137`*^9, 
   3.8702808136872797`*^9}, {3.870282218055709*^9, 3.870282253012269*^9}, {
   3.870282480497798*^9, 3.87028253836416*^9}, {3.870283117744049*^9, 
   3.8702831587236013`*^9}, {3.8702833897111692`*^9, 3.8702834140761538`*^9}, 
   3.8702834450210733`*^9, {3.8702835754316273`*^9, 3.8702836154249268`*^9}, {
   3.870283661120551*^9, 3.870283731499178*^9}, 3.870284037959962*^9, 
   3.870352171963406*^9, {3.8703522423235483`*^9, 3.870352311379385*^9}, {
   3.870352454748351*^9, 3.870352539641459*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b1cd5530-2bb2-413d-886d-419e14d224b1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Lyu et. al. replacement rules", "Section"]], "Section",
 CellChangeTimes->{
  3.87044603126725*^9, {3.872688820847316*^9, 3.872688826271813*^9}, {
   3.872688911495577*^9, 
   3.872688921440156*^9}},ExpressionUUID->"1750c1ae-f430-41fc-b7ca-\
37199a169d8b"],

Cell[BoxData[
 RowBox[{"sensitivities", ":=", 
  RowBox[{"{", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Eq", " ", "A3"}], " ", "-", " ", 
     RowBox[{"A4", ".", " ", 
      RowBox[{"NOTE", ":", " ", 
       RowBox[{"we", " ", "use", " ", 
        SubscriptBox["\[Sigma]", "A"], " ", "instead", " ", "of", " ", 
        SubscriptBox["s", "A"], " ", "to", " ", "avoid", " ", "notational", 
        " ", 
        RowBox[{"confusion", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "1"], "->", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"16", " ", "\[Pi]"}], "]"}], 
        SuperscriptBox[
         SubscriptBox["m", "1"], "2"]]}], 
      SubscriptBox["\[Sigma]", 
       RowBox[{"1", " "}]], 
      SubscriptBox["\[Alpha]", "GB"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Alpha]", "2"], "->", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sqrt", "[", 
         RowBox[{"16", " ", "\[Pi]"}], "]"}], 
        SuperscriptBox[
         SubscriptBox["m", "2"], "2"]]}], 
      SubscriptBox["\[Sigma]", "2"], 
      SubscriptBox["\[Alpha]", "GB"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "1"], "->", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", "\[Pi]"}], 
        SuperscriptBox[
         SubscriptBox["m", "1"], "2"]]}], 
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "GB"], "2"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "2"], "->", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", "\[Pi]"}], 
        SuperscriptBox[
         SubscriptBox["m", "2"], "2"]]}], 
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "GB"], "2"]}]}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.870263986995627*^9, 3.870264034833768*^9}, {
  3.870265380042472*^9, 3.870265380929818*^9}, {3.870267542436439*^9, 
  3.870267575243561*^9}, {3.870267620268223*^9, 3.870267673443694*^9}, {
  3.870267833286944*^9, 3.870267911519689*^9}, {3.870267960840562*^9, 
  3.870267977929653*^9}, {3.8702695296272993`*^9, 3.8702695775632257`*^9}, {
  3.870459259848648*^9, 3.8704592758164577`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"08fd7045-8bbf-4bc2-99b8-3248b619e1e7"],

Cell[BoxData[
 RowBox[{"velocity", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "->", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       RowBox[{"1", "/", "3"}]], "u"}]}], ",", 
    RowBox[{"x", "->", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       RowBox[{"2", "/", "3"}]], "y"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8704592889765472`*^9, 3.87045930229524*^9}, {
  3.8711174128972588`*^9, 3.871117419432735*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2616b235-2c11-4d4c-b7e1-9406e750114e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["replace$\[Alpha]", "0"], ":=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Alpha]", "0"], "->", 
    RowBox[{"\[Kappa]", " ", 
     SubscriptBox["\[Alpha]", "GB"]}]}], "}"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"As", " ", 
     SubscriptBox["\[Alpha]", "0"], " ", "is", " ", "proportional", " ", "to",
      " ", 
     SubscriptBox["\[Alpha]", "GB"]}], ",", " ", 
    RowBox[{
    "\[Kappa]", " ", "is", " ", "a", " ", "proportionality", " ", 
     "parameter"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.870532794090124*^9, 3.870532809520152*^9}, {
  3.87053340017766*^9, 3.87053348182686*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1bedd966-e957-4c57-a055-4db5f0b9bc97"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Sennett et. al. replacement rules", "Section"]], \
"Section",
 CellChangeTimes->{3.87044596876991*^9, 3.87104690987569*^9, 
  3.872688923576386*^9},ExpressionUUID->"44b5d7a9-7b07-47ce-9ce0-\
b22516de06bf"],

Cell[BoxData[
 RowBox[{"replace$plusminus", ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["S", "-"], "->", 
     RowBox[{
      RowBox[{"-", " ", 
       SuperscriptBox["\[Alpha]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]]}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["S", "1"], "-", 
        SubscriptBox["S", "2"]}], ")"}]}]}], " ", ",", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Scalar", " ", "dipole"}], ",", " ", 
      RowBox[{"Eq", " ", "13"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["S", "+"], "->", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SubscriptBox["S", "1"], "-", 
        SubscriptBox["S", "2"]}], ")"}]}]}], ",", 
    RowBox[{"(*", 
     RowBox[{" ", 
      RowBox[{"Eq", " ", "21", "a"}], ")"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Delta]", "+"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "+", 
       SubscriptBox["\[Delta]", "2"]}], "2"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Delta]", "-"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Delta]", "1"], "-", 
       SubscriptBox["\[Delta]", "2"]}], "2"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "+"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", "1"], "+", 
       SubscriptBox["\[Beta]", "2"]}], "2"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "-"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Beta]", "1"], "-", 
       SubscriptBox["\[Beta]", "2"]}], "2"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Chi]", "+"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "+", 
       SubscriptBox["\[Chi]", "2"]}], "2"]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Chi]", "-"], "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "-", 
       SubscriptBox["\[Chi]", "2"]}], "2"]}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.870190460720646*^9, 3.870190529704651*^9}, {
  3.870190788220447*^9, 3.870190789451681*^9}, {3.870198677240044*^9, 
  3.870198686157864*^9}, {3.870284086716468*^9, 3.8702841993322077`*^9}, {
  3.870531049788741*^9, 3.870531088322225*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"eb7ff1ed-c057-42e2-899e-b5d7067be525"],

Cell[BoxData[
 RowBox[{"replace$pn", ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Gamma]", "PN"], "->", 
     FractionBox[
      RowBox[{"G", " ", "M", " ", "\[Alpha]"}], "r"]}], ",", 
    RowBox[{"(*", 
     RowBox[{"Eq", " ", "24", "a"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"x", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G", " ", "M", "  ", "\[Alpha]", " ", "\[Omega]"}], ")"}], 
      RowBox[{"2", "/", "3"}]]}], " ", ",", 
    RowBox[{"(*", 
     RowBox[{"Eq", " ", "24", "b"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"v", "->", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"G", " ", "M", " ", "\[Alpha]", " ", "\[Omega]"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], "\[IndentingNewLine]", "}"}]}]], "Input",
 CellChangeTimes->{{3.870190860268093*^9, 3.870190956453417*^9}, {
  3.87019099787801*^9, 3.870191041653305*^9}, {3.870191197556707*^9, 
  3.870191206155506*^9}, {3.8702657752943163`*^9, 3.870265787574263*^9}, {
  3.8702701326311283`*^9, 3.870270142158002*^9}, {3.8702840659486227`*^9, 
  3.870284066268393*^9}, {3.870284197353838*^9, 3.870284198085204*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"13990336-608e-418f-b40f-39047e671a02"],

Cell[BoxData[
 RowBox[{"replace$quad$params", ":=", 
  RowBox[{"{", 
   RowBox[{"(*", 
    RowBox[{"Under", " ", "Eq", " ", "55", "b"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Xi]", "->", 
    RowBox[{"1", "+", 
     RowBox[{
      FractionBox["1", "2"], "\[Gamma]"}], "+", 
     RowBox[{
      FractionBox["1", "6"], 
      SuperscriptBox[
       SubscriptBox["S", "+"], "2"], "\[Zeta]"}]}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.870268222602234*^9, 3.870268276305501*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"8b1a1f8d-e7c7-415d-9e78-9a1398e40873"],

Cell[BoxData[
 RowBox[{"to$einstein$frame", ":=", 
  RowBox[{"{", 
   RowBox[{"(*", 
    RowBox[{"A1", " ", "-", " ", "A15"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "->", 
     RowBox[{
      SubscriptBox["G", "*"], " ", 
      SuperscriptBox[
       SubscriptBox["A", "0"], "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"]}], ")"}]}]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Zeta]", "->", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "0"], "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "0"], "2"]}]]}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Alpha]", "0"], " ", 
        SubscriptBox["\[Beta]", "0"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           SubscriptBox["\[Alpha]", "0"], "2"]}], ")"}], 
        SubscriptBox["A", "0"]}]]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "0"], " ", 
           SubscriptBox["\[Beta]p", "0"]}], "-", 
          RowBox[{"3", 
           SuperscriptBox[
            SubscriptBox["\[Beta]", "0"], "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            SubscriptBox["\[Alpha]", "0"], "2"]}], ")"}], "2"], 
        SuperscriptBox[
         SubscriptBox["A", "0"], "4"]}]]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["S", "1"], "->", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       SubscriptBox["\[Alpha]", "1"], 
       RowBox[{"2", 
        SubscriptBox["\[Alpha]", "0"]}]]}]}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["S", "2"], "->", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox[
       SubscriptBox["\[Alpha]", "2"], 
       RowBox[{"2", 
        SubscriptBox["\[Alpha]", "0"]}]]}]}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["Sp", "1"], "->", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["\[Beta]", "0"], 
        SubscriptBox["\[Alpha]", "1"]}], 
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"], 
        SuperscriptBox[
         SubscriptBox["A", "0"], "2"]}]], "+", 
      FractionBox[
       SubscriptBox["\[Beta]", "1"], 
       RowBox[{"4", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"]}]]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["Sp", "2"], "->", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["\[Beta]", "0"], 
        SubscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"2", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"], 
        SuperscriptBox[
         SubscriptBox["A", "0"], "2"]}]], "+", 
      FractionBox[
       SubscriptBox["\[Beta]", "2"], 
       RowBox[{"4", 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "0"], "2"]}]]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Alpha]", "->", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], 
        SubscriptBox["\[Alpha]", "2"]}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "0"], "2"]}]]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"\[Gamma]", "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", 
        SubscriptBox["\[Alpha]", "1"], 
        SubscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"1", "+", 
        RowBox[{
         SubscriptBox["\[Alpha]", "1"], 
         SubscriptBox["\[Alpha]", "2"]}]}]]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "1"], "->", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "2"], "2"], 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], 
            SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]}]], 
      SubscriptBox["\[Beta]", "1"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Beta]", "2"], "->", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "1"], "2"], 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], 
            SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]}]], 
      SubscriptBox["\[Beta]", "2"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Delta]", "1"], "->", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "1"], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], 
          SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Delta]", "2"], "->", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "2"], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "1"], 
          SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Chi]", "1"], "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Beta]p", "1"], 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "2"], "3"]}], 
       RowBox[{"4", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], 
            SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "3"]}]]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Chi]", "2"], "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Beta]p", "2"], 
        SuperscriptBox[
         SubscriptBox["\[Alpha]", "1"], "3"]}], 
       RowBox[{"4", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "1"], 
            SubscriptBox["\[Alpha]", "2"]}]}], ")"}], "3"]}]]}]}]}], 
   "\[IndentingNewLine]", "}"}]}]], "Input",
 CellChangeTimes->{{3.870191376284931*^9, 3.870191617982847*^9}, {
  3.870269208570711*^9, 3.870269278116991*^9}, {3.870269438764038*^9, 
  3.870269441130651*^9}, {3.870269473123887*^9, 3.870269475412292*^9}, {
  3.870270151451459*^9, 3.870270153330942*^9}, {3.870530817510063*^9, 
  3.870530902143868*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"cfe9386c-6a60-44bc-bf12-8727e36b5996"]
}, Closed]],

Cell[CellGroupData[{

Cell["General replacement rules", "Section",
 CellChangeTimes->{{3.870446266190783*^9, 3.870446269992275*^9}, {
  3.870530849206246*^9, 
  3.87053086295708*^9}},ExpressionUUID->"e26f1dd1-59a5-40be-965b-\
cb53fd0fe4cf"],

Cell[BoxData[
 RowBox[{"replace$masses", ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "->", 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}]}], ",", 
    RowBox[{"(*", 
     RowBox[{"Total", " ", "mass"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"\[Eta]", "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], 
       SubscriptBox["m", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}], "2"]]}], " ", ",", 
    RowBox[{"(*", " ", 
     RowBox[{"Symmetric", " ", "mass", " ", "ratio"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"\[Psi]", "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], "-", 
       SubscriptBox["m", "2"]}], 
      RowBox[{
       SubscriptBox["m", "1"], "+", 
       SubscriptBox["m", "2"]}]]}]}], 
   RowBox[{"(*", 
    RowBox[{"Antisymmetric", " ", "mass", " ", "ratio"}], "*)"}], 
   "\[IndentingNewLine]", "}"}]}]], "Input",
 CellChangeTimes->{{3.870446275497546*^9, 3.870446291514082*^9}, {
   3.8704469170044603`*^9, 3.870446920596263*^9}, 3.871048391139029*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"1c595f59-2e5d-4509-924d-01fffcca701c"],

Cell[BoxData[
 RowBox[{"replace$\[Psi]", ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{"\[Psi]", "->", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "1"], "-", 
      SubscriptBox["m", "2"]}], 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"]}]]}], 
   RowBox[{"(*", 
    RowBox[{"Antisymmetric", " ", "mass", " ", "ratio"}], "*)"}], 
   "\[IndentingNewLine]", "}"}]}]], "Input",
 CellChangeTimes->{{3.871048396039711*^9, 3.8710484000965633`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b96d527b-91d6-4523-8f7a-842e825b0de3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Orbital phase evolution of l=2, m=2 component of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPsi]", "4"], TraditionalForm]],ExpressionUUID->
  "6f11a6db-1805-4815-a4c0-49c7a7079d9a"],
 ", in the quadrupole driven regime, to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "GB"], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"91c02834-df07-4fec-9ac0-b96c5ad4a3bc"]
}], "Section",
 CellChangeTimes->{{3.870198643836286*^9, 3.87019865252521*^9}, {
  3.8702652427830763`*^9, 3.870265251646594*^9}, {3.870270245013583*^9, 
  3.870270261271336*^9}, {3.8702845545343733`*^9, 3.87028455951873*^9}, {
  3.87034722693506*^9, 3.8703472396312428`*^9}, {3.871064269153458*^9, 
  3.8710642709692373`*^9}, {3.871064385066224*^9, 
  3.8710643868020763`*^9}},ExpressionUUID->"4e52c501-4685-4652-a112-\
12bf7da8019a"],

Cell[TextData[{
 "Note that we use x = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Alpha]", 
     RowBox[{"2", "/", "3"}]], "y"}], TraditionalForm]],ExpressionUUID->
  "e19c499e-3ea6-4d67-b088-e6f7296976ae"],
 ". See Eq (61a) and Eq (61b) of Sennett et. al. for the nondipolar and \
dipolar contributions to the orbital phase."
}], "Text",
 CellChangeTimes->{{3.8702848533189163`*^9, 3.8702848858568287`*^9}, {
  3.870346752791999*^9, 3.8703468200182323`*^9}, {3.870459169182232*^9, 
  3.870459210198127*^9}, {3.8710643609949913`*^9, 3.871064373626243*^9}, {
  3.871117264054895*^9, 3.871117270608036*^9}, {3.8711178762673693`*^9, 
  3.871117904363132*^9}, {3.87112772107821*^9, 
  3.871127723390389*^9}},ExpressionUUID->"58060c78-a41d-466b-a9c4-\
9146bd1b43f8"],

Cell[CellGroupData[{

Cell["-1PN", "Subsection",
 CellChangeTimes->{{3.870265255287736*^9, 3.870265267359387*^9}, {
  3.870270233812838*^9, 3.8702702669420567`*^9}, {3.870270623015099*^9, 
  3.870270658904121*^9}, {3.870284842191072*^9, 3.87028484650308*^9}, {
  3.870347082101068*^9, 
  3.870347082276813*^9}},ExpressionUUID->"2d8f8588-41cd-4a3a-a699-\
f78b9f63274d"],

Cell[CellGroupData[{

Cell["Nondipolar term", "Subsubsection",
 CellChangeTimes->{{3.8703470759725847`*^9, 3.870347078602919*^9}, {
  3.870347144517549*^9, 3.870347148253614*^9}, {3.870536947938498*^9, 
  3.8705369499539633`*^9}},ExpressionUUID->"c3c317cb-7b7d-47b7-8d41-\
e4029a14fd28"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "tensor"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.87053694167268*^9, 3.870536958587194*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e2ac30ee-9fc2-4d36-bbbc-626bac24dc89"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.8703470759725847`*^9, 3.870347078602919*^9}, {
  3.870347144517549*^9, 
  3.870347148253614*^9}},ExpressionUUID->"62f16460-5a90-4216-93fa-\
c29e2c7d122c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox[
            SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
          RowBox[{"5376", " ", 
           SuperscriptBox["x", 
            RowBox[{"7", "/", "2"}]], "\[Eta]", " ", 
           SuperscriptBox["\[Xi]", "2"]}]], ")"}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "scalar"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870265271370195*^9, 3.8702653618019943`*^9}, {
   3.8702654339070053`*^9, 3.870265463220324*^9}, {3.8702656377896147`*^9, 
   3.870265753557951*^9}, {3.870265794094098*^9, 3.870265901182315*^9}, 
   3.870265931921598*^9, {3.870266310443803*^9, 3.870266343488864*^9}, {
   3.870268042809235*^9, 3.8702680434326763`*^9}, {3.8702681345621233`*^9, 
   3.87026815988868*^9}, {3.8702682908121023`*^9, 3.870268334098851*^9}, {
   3.8702685924460506`*^9, 3.8702686225841513`*^9}, {3.870268703942307*^9, 
   3.870268705943961*^9}, {3.870269312732099*^9, 3.870269332329034*^9}, 
   3.870269387523682*^9, 3.8702701683120728`*^9, 3.870284102038679*^9, 
   3.8703392367936487`*^9, {3.8703439337016087`*^9, 3.870343952075376*^9}, {
   3.870346743844687*^9, 3.870346744778583*^9}, {3.8703516694254837`*^9, 
   3.8703516715909233`*^9}, {3.8704593304267807`*^9, 3.870459331586244*^9}, {
   3.8705328787860823`*^9, 3.8705328835039053`*^9}, 3.870536477259179*^9, {
   3.8705369618133173`*^9, 3.870536962371133*^9}, {3.8708898760817204`*^9, 
   3.870889894561831*^9}, {3.871117372585849*^9, 3.8711173828891363`*^9}, {
   3.871117435889089*^9, 3.8711174383291197`*^9}, 3.8711177608980618`*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"22e2411c-48bd-40bf-9d0e-d9ff6e7f8fe2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"25", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"1344", " ", 
     SuperscriptBox["y", 
      RowBox[{"7", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[25, 1344] 
    Pi $CellContext`y^Rational[-7, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.87026833437712*^9, {3.8702685947615023`*^9, 3.870268622980816*^9}, 
   3.8702686693258657`*^9, 3.870268706385272*^9, {3.870269320335374*^9, 
   3.870269333184082*^9}, 3.870269388264935*^9, 3.870269480304908*^9, {
   3.870269586106164*^9, 3.870269593408037*^9}, 3.870270180610087*^9, 
   3.87028013909121*^9, 3.870283758301193*^9, {3.870284187004694*^9, 
   3.870284210495964*^9}, 3.870338406934692*^9, 3.870339237682111*^9, {
   3.8703439399571123`*^9, 3.870343953896887*^9}, 3.870346745550239*^9, 
   3.870351672338414*^9, 3.8703525537164307`*^9, 3.870431896059433*^9, 
   3.870432910781011*^9, 3.8704335849813147`*^9, 3.870443073461307*^9, {
   3.870446176800708*^9, 3.8704462032105293`*^9}, 3.870446297294199*^9, 
   3.870446949965115*^9, 3.870448848708445*^9, 3.870451370630866*^9, {
   3.870455340631193*^9, 3.870455363835834*^9}, 3.870458057392583*^9, {
   3.870458588812325*^9, 3.8704586318749847`*^9}, {3.8704593321773376`*^9, 
   3.8704593489018297`*^9}, 3.870511549578225*^9, 3.8705309121481447`*^9, 
   3.870531094071322*^9, {3.870532880450746*^9, 3.870532883846508*^9}, {
   3.8705335140168858`*^9, 3.870533528119522*^9}, {3.870534820833727*^9, 
   3.870534826261142*^9}, 3.870535029729281*^9, 3.870535253081717*^9, 
   3.870536482366716*^9, 3.870536988370265*^9, 3.870603214229871*^9, 
   3.870869866686845*^9, 3.8708896593192377`*^9, {3.870889877211375*^9, 
   3.8708898992934303`*^9}, 3.870987146368972*^9, 3.871028047292603*^9, 
   3.8710456374899387`*^9, 3.8710459994169397`*^9, 3.871047335495192*^9, 
   3.871050752220759*^9, 3.871062656804001*^9, 3.871116918436509*^9, 
   3.871117228587192*^9, 3.87111746259367*^9, 3.8711177614318027`*^9, 
   3.871117792417152*^9, 3.871125465488282*^9, 3.871126492093376*^9, 
   3.871126806048518*^9, 3.871127570754923*^9, 3.871128124320586*^9, 
   3.871128233927409*^9, 3.872242117079288*^9, 3.872688762939219*^9, 
   3.872688930877328*^9, 3.872689800069785*^9, {3.872690763519752*^9, 
   3.872690791542385*^9}, 3.8726908824048223`*^9, 3.872851039194826*^9, 
   3.8728517068815413`*^9, 3.872863164398718*^9, 3.87287724618957*^9, 
   3.8728773581112022`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"7b70d47a-7321-4140-baa1-52e60dab31ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 
   3.8705370276213293`*^9}},ExpressionUUID->"f361bba6-3632-42a8-8abc-\
103fcd5c4aa7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"-", "1"}]], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "scalar"}]], "+", 
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "tensor"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"-", "1"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870536976589851*^9, 3.8705369851240788`*^9}, {
  3.870889886143361*^9, 3.870889890134878*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"4af320ea-5235-4b8b-bd9d-7e9a500cf048"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"25", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"1344", " ", 
     SuperscriptBox["y", 
      RowBox[{"7", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[25, 1344] 
    Pi $CellContext`y^Rational[-7, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870889890368866*^9, 3.8708899004839697`*^9}, 
   3.870987146392959*^9, 3.8710280473226337`*^9, 3.871045637513412*^9, 
   3.871045999438793*^9, 3.871047335517552*^9, 3.8710507522607737`*^9, 
   3.871062656879509*^9, 3.8711169185024643`*^9, 3.8711172286742287`*^9, 
   3.871117656963378*^9, {3.871117768957548*^9, 3.8711177924657717`*^9}, 
   3.871125465529059*^9, 3.871126492121224*^9, 3.8711268060692177`*^9, 
   3.871127570782168*^9, 3.871128124341955*^9, 3.871128233953507*^9, 
   3.872242117120823*^9, 3.872688763015358*^9, 3.872688930922977*^9, 
   3.872689800110837*^9, {3.8726907635624523`*^9, 3.872690791589036*^9}, 
   3.872690882453236*^9, 3.872851039241063*^9, 3.872851706925887*^9, 
   3.872863164415944*^9, 3.8728772462616873`*^9, 3.872877358150806*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"7b0b4749-baf9-4a70-98ac-0364fc824d08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"a7daaa75-b7fa-432d-811f-\
d3a37e15754d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"-", "1"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_m1_PN.tex\>\"", ",", "%"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.871126552472046*^9, 3.871126565963255*^9}, {3.871126604616263*^9, 
   3.87112661107998*^9}, {3.871126697291103*^9, 3.871126708374338*^9}, {
   3.8711281102114763`*^9, 3.871128113036065*^9}, 3.871128168095334*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"6220cc5b-b6ce-4541-b3f2-e9e9b22aee27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"25", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"1344", " ", 
     SuperscriptBox["y", 
      RowBox[{"7", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[25, 1344] 
    Pi $CellContext`y^Rational[-7, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116921072897*^9, 3.871117228732431*^9, 3.871117792501067*^9, 
   3.8711254655661182`*^9, 3.871126492147241*^9, {3.871126590812389*^9, 
   3.871126611525536*^9}, {3.8711267090239153`*^9, 3.8711267168602543`*^9}, 
   3.87112680608727*^9, 3.871127570800399*^9, 3.8711281243569202`*^9, 
   3.871128233976672*^9, 3.872242117161859*^9, 3.872688763061454*^9, 
   3.872688930970818*^9, 3.8726898001519127`*^9, {3.872690763598908*^9, 
   3.872690791623929*^9}, 3.872690882507146*^9, 3.872851039284533*^9, 
   3.8728517069691887`*^9, 3.8728631644349957`*^9, 3.872877246371211*^9, 
   3.872877358195497*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"cbc0ae02-fe5d-41cf-9cf5-84906a60a98c"],

Cell[BoxData["\<\"orbital_psi4_phase_m1_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116921072897*^9, 3.871117228732431*^9, 3.871117792501067*^9, 
   3.8711254655661182`*^9, 3.871126492147241*^9, {3.871126590812389*^9, 
   3.871126611525536*^9}, {3.8711267090239153`*^9, 3.8711267168602543`*^9}, 
   3.87112680608727*^9, 3.871127570800399*^9, 3.8711281243569202`*^9, 
   3.871128233976672*^9, 3.872242117161859*^9, 3.872688763061454*^9, 
   3.872688930970818*^9, 3.8726898001519127`*^9, {3.872690763598908*^9, 
   3.872690791623929*^9}, 3.872690882507146*^9, 3.872851039284533*^9, 
   3.8728517069691887`*^9, 3.8728631644349957`*^9, 3.872877246371211*^9, 
   3.8728773582317047`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"576ff39e-6f32-479f-ae06-560fcbd8e387"],

Cell["\<\
\\frac{25 \\pi  \\alpha _{\\text{GB}}^2 \\left(m_1^2 \\sigma _2-m_2^2 \\sigma
   _1\\right){}^2}{1344 \\eta  m_1^4 m_2^4 y^{7/2}}+O\\left(\\alpha
   _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116921072897*^9, 3.871117228732431*^9, 3.871117792501067*^9, 
   3.8711254655661182`*^9, 3.871126492147241*^9, {3.871126590812389*^9, 
   3.871126611525536*^9}, {3.8711267090239153`*^9, 3.8711267168602543`*^9}, 
   3.87112680608727*^9, 3.871127570800399*^9, 3.8711281243569202`*^9, 
   3.871128233976672*^9, 3.872242117161859*^9, 3.872688763061454*^9, 
   3.872688930970818*^9, 3.8726898001519127`*^9, {3.872690763598908*^9, 
   3.872690791623929*^9}, 3.872690882507146*^9, 3.872851039284533*^9, 
   3.8728517069691887`*^9, 3.8728631644349957`*^9, 3.872877246371211*^9, 
   3.8728773582341537`*^9},ExpressionUUID->"747a85e6-0624-41ea-9963-\
4db2da7c7ae0"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["0 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
  3.8702710148262863`*^9, 3.870271021386421*^9}, {3.870284543767219*^9, 
  3.870284547719091*^9}, {3.870284821631011*^9, 3.8702848217670803`*^9}, {
  3.87034709026856*^9, 
  3.870347090452375*^9}},ExpressionUUID->"fa1b45fd-9bce-424d-aa7c-\
2d813363a278"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347086275175*^9, 3.8703470874768343`*^9}, {
  3.870347152373131*^9, 
  3.870347157557247*^9}},ExpressionUUID->"879f856d-5bf4-46a6-bd44-\
a047702a5f7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"32", " ", 
            SuperscriptBox["x", 
             RowBox[{"5", "/", "2"}]], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], "/.",
         "velocity"}], "/.", "replace$quad$params"}], "/.", 
      "replace$plusminus"}], "/.", "to$einstein$frame"}], "/.", 
    "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"0", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870271029028717*^9, 3.870271127790718*^9}, {
   3.870271233519134*^9, 3.870271249710771*^9}, 3.870284102043743*^9, 
   3.8703473224114027`*^9, {3.870351639343664*^9, 3.870351640709278*^9}, {
   3.8704521056174088`*^9, 3.870452152250211*^9}, {3.870459215161076*^9, 
   3.870459242924761*^9}, {3.8704593096976233`*^9, 3.8704593151268663`*^9}, 
   3.870536419028001*^9, {3.87089183761209*^9, 3.870891854401987*^9}, {
   3.871117813749296*^9, 3.871117822499839*^9}, {3.871119425239518*^9, 
   3.871119425356591*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"fc9f6407-0faf-4c7e-aa3f-e49d45170fd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"18", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["y", 
      RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-1, 32] $CellContext`y^Rational[-5, 2]/$CellContext`\[Eta], 0, 
    Rational[1, 48] 
    Pi $CellContext`y^Rational[-5, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 + 
     18 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870271095433814*^9, 3.870271128136002*^9}, {
   3.870271234909679*^9, 3.870271250282806*^9}, 3.870271377901672*^9, 
   3.870280139136717*^9, 3.870283758340962*^9, {3.870284187262774*^9, 
   3.8702842105224133`*^9}, 3.870338407013948*^9, 3.870347322830256*^9, 
   3.870351641308422*^9, 3.870352553814948*^9, 3.870431896103888*^9, 
   3.870432910832546*^9, 3.870433585040842*^9, 3.87044307355042*^9, {
   3.8704461768996553`*^9, 3.870446203310066*^9}, 3.8704462973541307`*^9, 
   3.870446950128952*^9, 3.870448848771473*^9, 3.870451382759012*^9, {
   3.8704521027937326`*^9, 3.870452153586029*^9}, 3.870452477116066*^9, 
   3.870452713535489*^9, {3.870455340699092*^9, 3.870455363916644*^9}, 
   3.8704580575246553`*^9, {3.870458588946581*^9, 3.870458632024418*^9}, 
   3.870459041270299*^9, {3.8704592303451347`*^9, 3.870459243217019*^9}, 
   3.870459316422441*^9, 3.870459387184017*^9, 3.8705115501327133`*^9, 
   3.870511913000271*^9, 3.870530912230151*^9, 3.8705310941662493`*^9, 
   3.87053333554233*^9, {3.870533514286755*^9, 3.870533528297678*^9}, {
   3.870534820950243*^9, 3.8705348264041653`*^9}, 3.870535029853932*^9, 
   3.870535253239447*^9, {3.870536426912698*^9, 3.870536435368153*^9}, 
   3.870603214381201*^9, 3.870869866782033*^9, 3.870889659475814*^9, {
   3.8708918417570543`*^9, 3.870891854762788*^9}, 3.870987146451799*^9, 
   3.8710280473682547`*^9, 3.871045637565484*^9, 3.8710459994863*^9, 
   3.871047335562129*^9, 3.871050752382525*^9, 3.871062657181018*^9, 
   3.87111692156653*^9, 3.871117228795652*^9, 3.871117828063829*^9, 
   3.871117867691278*^9, 3.871117908452323*^9, 3.871117977110614*^9, 
   3.87111942891075*^9, 3.871125465614978*^9, 3.87112649220611*^9, 
   3.8711268061531343`*^9, 3.871127570973699*^9, 3.871128124413517*^9, 
   3.8711282340782833`*^9, 3.8722421173273687`*^9, 3.872688763147111*^9, 
   3.8726889310446663`*^9, {3.872689781153207*^9, 3.872689800258829*^9}, {
   3.8726907639225187`*^9, 3.872690791738768*^9}, 3.872690882608754*^9, 
   3.8728510394111767`*^9, 3.872851707052737*^9, 3.8728631645113688`*^9, 
   3.872877246516374*^9, 3.872877358276392*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"f5840068-c90c-413b-99e1-a8ad8df306f2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347100813202*^9, 3.870347101692943*^9}, {
  3.8703471623337717`*^9, 
  3.870347165205649*^9}},ExpressionUUID->"7e13ad7f-6023-4bc4-b78a-\
e6e2617b3e49"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"25", " ", 
            SuperscriptBox[
             SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
           RowBox[{"5376", " ", 
            SuperscriptBox["x", 
             RowBox[{"7", "/", "2"}]], "\[Eta]", " ", 
            SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "5"], 
           SubscriptBox["\[Rho]d", "2"], "x"}], ")"}]}], "/.", "velocity"}], "/.",
        "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"0", "-", "scalar"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.8702711559964657`*^9, 3.870271246765275*^9}, {
   3.8702713554645863`*^9, 3.870271366334385*^9}, {3.8702800292732363`*^9, 
   3.870280031313067*^9}, {3.870280154450705*^9, 3.870280164201234*^9}, {
   3.8702803930533857`*^9, 3.870280414052956*^9}, 3.870281880356476*^9, 
   3.8702841020505733`*^9, 3.87034731386712*^9, {3.870351628408066*^9, 
   3.87035164381522*^9}, {3.870459321674062*^9, 3.870459324586858*^9}, {
   3.870532908314609*^9, 3.8705329115732107`*^9}, 3.8705333417382927`*^9, 
   3.870536420227775*^9, {3.8711178342452307`*^9, 3.871117859925139*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"fb139131-873c-41c7-922e-54474e8f0a5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"2623", "+", 
       RowBox[{"3640", " ", "\[Eta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"32256", " ", 
     SuperscriptBox["y", 
      RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[1, 32256] 
    Pi $CellContext`y^Rational[-5, 2] $CellContext`\[Eta]^(-1) (2623 + 
     3640 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8702713668089314`*^9, 3.870271373051199*^9}, 
   3.870280032232498*^9, {3.870280134531728*^9, 3.870280165076442*^9}, 
   3.8702804145332813`*^9, 3.870280848167395*^9, 3.870283758388534*^9, {
   3.87028418774498*^9, 3.870284210585765*^9}, 3.870338407150269*^9, 
   3.870347314377686*^9, 3.870351644231146*^9, 3.870352553916922*^9, 
   3.87043189617633*^9, 3.870432910901799*^9, 3.870433585132203*^9, 
   3.870443073688596*^9, {3.87044617697895*^9, 3.870446203374161*^9}, 
   3.870446297433758*^9, 3.870446950189447*^9, 3.870448848832067*^9, 
   3.870451387721388*^9, 3.870452478502366*^9, 3.870452597277409*^9, 
   3.870452713688884*^9, {3.8704553407648973`*^9, 3.8704553639922953`*^9}, 
   3.870458057595854*^9, {3.8704585890099907`*^9, 3.870458632084556*^9}, 
   3.8704593250449743`*^9, 3.8704593893377542`*^9, 3.870511550368845*^9, 
   3.870511913331745*^9, 3.8705309123055964`*^9, 3.870531094261538*^9, 
   3.870532911954067*^9, 3.87053333567309*^9, {3.870533514361589*^9, 
   3.8705335283748093`*^9}, {3.870534821032179*^9, 3.870534826484969*^9}, 
   3.870535029927424*^9, 3.870535253317582*^9, {3.870536427095951*^9, 
   3.870536435507023*^9}, 3.870603214445983*^9, 3.870869866851289*^9, 
   3.870889659556608*^9, 3.8709871465361967`*^9, 3.8710280474258003`*^9, 
   3.8710456376530037`*^9, 3.871045999560474*^9, 3.8710473356301603`*^9, 
   3.8710507524465103`*^9, 3.871062657258279*^9, 3.8711169216864*^9, 
   3.871117228867734*^9, {3.871117862074554*^9, 3.87111786785783*^9}, 
   3.871117908617654*^9, 3.8711179772793293`*^9, 3.871119429068161*^9, 
   3.8711254656766233`*^9, 3.871126492310369*^9, 3.871126806217305*^9, 
   3.8711275710885363`*^9, 3.8711281244800653`*^9, 3.871128234149625*^9, 
   3.872242117402185*^9, 3.872688763977242*^9, 3.8726889311258*^9, {
   3.8726897812911577`*^9, 3.8726898003214808`*^9}, {3.872690764036625*^9, 
   3.872690791813718*^9}, 3.8726908826888237`*^9, 3.872851039493783*^9, 
   3.8728517071188593`*^9, 3.872863164572793*^9, 3.872877246585911*^9, 
   3.872877358340065*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"6bcd8a6f-3ed8-4ae7-be88-fea1eacc59ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.870347108677124*^9, 3.870347114700898*^9}, {
  3.870537005093107*^9, 
  3.870537008403956*^9}},ExpressionUUID->"bd5c71fb-c580-4106-9c62-\
0080c7028262"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "0"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"0", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"0", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "0"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870347365026402*^9, 3.87034740227291*^9}, {
   3.8703516508321*^9, 3.870351650960678*^9}, {3.870446336539546*^9, 
   3.8704463642031116`*^9}, {3.87051195312713*^9, 3.870511958596064*^9}, 
   3.870533348729803*^9, 3.8705335081872272`*^9, 3.870536423667749*^9, {
   3.870891889139956*^9, 3.870891897178008*^9}, {3.8708977464876337`*^9, 
   3.8708977500617237`*^9}, {3.872689515815172*^9, 3.872689579277012*^9}, {
   3.872689609799144*^9, 3.872689638489069*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"1e674460-5291-436e-aa0e-4c8482f32e60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"659", "+", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"685", "-", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"659", "+", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"32256", " ", 
     SuperscriptBox["y", 
      RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-1, 32] $CellContext`y^Rational[-5, 2]/$CellContext`\[Eta], 0, 
    Rational[5, 32256] 
    Pi $CellContext`y^Rational[-5, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ((659 + 728 $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 + 
     2 (685 - 728 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^2 
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] + (659 + 728 $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.870351651553459*^9, 3.870352554036846*^9, 3.87043189633035*^9, 
   3.8704329110214767`*^9, 3.870433585302575*^9, 3.870443074026452*^9, {
   3.870446177089464*^9, 3.870446203501606*^9}, 3.870446297540551*^9, {
   3.870446344829805*^9, 3.870446364729681*^9}, 3.8704469502985363`*^9, 
   3.870448848945067*^9, 3.870452495359376*^9, 3.87045259884317*^9, 
   3.870452713798787*^9, {3.8704553408848953`*^9, 3.870455364107545*^9}, 
   3.870458057802972*^9, {3.8704585899575987`*^9, 3.870458632982295*^9}, 
   3.8704593983435802`*^9, 3.87051155123702*^9, 3.8705119138390417`*^9, {
   3.870511954155813*^9, 3.8705119593131847`*^9}, 3.870530912580462*^9, 
   3.870531094560267*^9, {3.870533335953497*^9, 3.8705333495932913`*^9}, {
   3.870533514643417*^9, 3.870533528598236*^9}, {3.8705348213506203`*^9, 
   3.870534826706954*^9}, 3.870535030920477*^9, 3.870535253540901*^9, {
   3.8705364272995157`*^9, 3.8705364357033777`*^9}, 3.870603214643811*^9, 
   3.870869867077622*^9, 3.8708896600028763`*^9, {3.870891890861155*^9, 
   3.870891897659976*^9}, 3.870897750589691*^9, 3.870987146787978*^9, 
   3.871028047582004*^9, 3.871045637917419*^9, 3.8710459997612*^9, 
   3.8710473358364897`*^9, 3.871050752607785*^9, 3.871062657451509*^9, 
   3.8711169218635483`*^9, 3.8711172290203342`*^9, 3.871117868019127*^9, 
   3.871117908760187*^9, 3.871117977413649*^9, 3.871119429236508*^9, 
   3.871125465856452*^9, 3.871126492585258*^9, 3.871126806368751*^9, 
   3.87112757132878*^9, 3.8711281246426077`*^9, 3.871128234299588*^9, 
   3.872242117614678*^9, 3.872688766004484*^9, 3.872688931296858*^9, 
   3.872689546424979*^9, 3.872689581009191*^9, {3.872689611340501*^9, 
   3.8726896396049557`*^9}, {3.8726897814421997`*^9, 3.872689800501973*^9}, {
   3.87269076432475*^9, 3.872690792010293*^9}, 3.872690882842608*^9, 
   3.87285103967043*^9, 3.872851707271612*^9, 3.8728631647440033`*^9, 
   3.872877246752256*^9, 3.872877358499075*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"2f73bfa5-c4a2-4374-90d0-168848991c2e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"a60db303-a23e-43fb-9bc0-\
26f0452e51d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", "0"], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{"\[Kappa]", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_0_PN.tex\>\"", ",", "%"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.8710497666781797`*^9, 
   3.871049769093381*^9}, {3.871126747269497*^9, 3.8711267553853693`*^9}, 
   3.871128100180792*^9, 3.871128173086625*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"2771629f-fb17-48c0-9878-e74117351af0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32256", " ", 
      SuperscriptBox["y", 
       RowBox[{"5", "/", "2"}]], " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"]}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"659", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"728", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"1370", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "-", 
       RowBox[{"1456", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"659", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}], "+", 
       RowBox[{"728", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-1, 32] $CellContext`y^Rational[-5, 2]/$CellContext`\[Eta], 0, 
    Rational[5, 32256] $CellContext`y^
     Rational[-5, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     659 Pi Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + 
     728 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + 
     1370 Pi Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] - 
     1456 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
     Subscript[$CellContext`\[Sigma], 2] + 
     659 Pi Subscript[$CellContext`m, 1]^4 
      Subscript[$CellContext`\[Sigma], 2]^2 + 
     728 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 1]^4 
      Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.8711169219331083`*^9, 
   3.8711172290835657`*^9, 3.871117868063748*^9, 3.871117908800528*^9, 
   3.87111797744575*^9, 3.8711194292673063`*^9, 3.87112546588237*^9, 
   3.8711264926102552`*^9, 3.871126748235978*^9, 3.87112680639133*^9, 
   3.871127571352854*^9, 3.8711281246651897`*^9, 3.8711282343326387`*^9, 
   3.872242117638661*^9, 3.872688766223482*^9, 3.872688931388237*^9, {
   3.872689781476636*^9, 3.872689800545136*^9}, {3.872690764463687*^9, 
   3.8726907920978327`*^9}, 3.872690882887158*^9, 3.8728510397067337`*^9, 
   3.872851707314259*^9, 3.872863164799347*^9, 3.87287724679431*^9, 
   3.872877358541016*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"344652cb-6d6c-4d95-b2ca-f829f661dca0"],

Cell[BoxData["\<\"orbital_psi4_phase_0_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.8711169219331083`*^9, 
   3.8711172290835657`*^9, 3.871117868063748*^9, 3.871117908800528*^9, 
   3.87111797744575*^9, 3.8711194292673063`*^9, 3.87112546588237*^9, 
   3.8711264926102552`*^9, 3.871126748235978*^9, 3.87112680639133*^9, 
   3.871127571352854*^9, 3.8711281246651897`*^9, 3.8711282343326387`*^9, 
   3.872242117638661*^9, 3.872688766223482*^9, 3.872688931388237*^9, {
   3.872689781476636*^9, 3.872689800545136*^9}, {3.872690764463687*^9, 
   3.8726907920978327`*^9}, 3.872690882887158*^9, 3.8728510397067337`*^9, 
   3.872851707314259*^9, 3.872863164799347*^9, 3.87287724679431*^9, 
   3.872877358575292*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"4702c802-7125-4824-b11a-0f73480cfa3d"],

Cell["\<\
-\\frac{1}{32 \\left(\\eta  y^{5/2}\\right)}+\\frac{5 \\alpha _{\\text{GB}}^2 \
\\left(728
   \\pi  \\eta  m_1^4 \\sigma _2^2-1456 \\pi  \\eta  m_2^2 m_1^2 \\sigma _1 \
\\sigma
   _2+728 \\pi  \\eta  m_2^4 \\sigma _1^2+659 \\pi  m_1^4 \\sigma _2^2+1370 \
\\pi  m_2^2
   m_1^2 \\sigma _1 \\sigma _2+659 \\pi  m_2^4 \\sigma _1^2\\right)}{32256 \
\\eta  m_1^4
   m_2^4 y^{5/2}}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.8711169219331083`*^9, 
   3.8711172290835657`*^9, 3.871117868063748*^9, 3.871117908800528*^9, 
   3.87111797744575*^9, 3.8711194292673063`*^9, 3.87112546588237*^9, 
   3.8711264926102552`*^9, 3.871126748235978*^9, 3.87112680639133*^9, 
   3.871127571352854*^9, 3.8711281246651897`*^9, 3.8711282343326387`*^9, 
   3.872242117638661*^9, 3.872688766223482*^9, 3.872688931388237*^9, {
   3.872689781476636*^9, 3.872689800545136*^9}, {3.872690764463687*^9, 
   3.8726907920978327`*^9}, 3.872690882887158*^9, 3.8728510397067337`*^9, 
   3.872851707314259*^9, 3.872863164799347*^9, 3.87287724679431*^9, 
   3.872877358577614*^9},ExpressionUUID->"94607c53-fe99-43a8-82b3-\
89e1c7a64e4b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["0.5 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 
   3.870347061332535*^9},ExpressionUUID->"8101362c-b420-41b1-92d6-\
a0f4e3cf2f08"],

Cell[CellGroupData[{

Cell["Nondipolar term", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 3.870347208934148*^9}, {
  3.8705370673024807`*^9, 
  3.870537069742364*^9}},ExpressionUUID->"82a843b5-3e8e-4684-8ec2-\
508acaeb7bd1"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0.5", "-", "tensor"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.8705370708655663`*^9, 3.870537075431266*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"35204f70-ac23-479f-937e-3cf7a3814935"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 
  3.870347208934148*^9}},ExpressionUUID->"d1b83a16-0210-48a3-8cbb-\
bff9558f385c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0.5", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"25", " ", 
            SuperscriptBox[
             SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
           RowBox[{"5376", " ", 
            SuperscriptBox["x", 
             RowBox[{"7", "/", "2"}]], "\[Eta]", " ", 
            SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "4"], 
           SubscriptBox["\[Rho]d", "3"], 
           SuperscriptBox["x", 
            RowBox[{"3", "/", "2"}]]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"0.5", "-", "scalar"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.870347220510192*^9, 3.870347220646821*^9}, {
   3.8703472564158773`*^9, 3.87034729823181*^9}, 3.870347796950757*^9, {
   3.870351607273078*^9, 3.870351616453949*^9}, {3.8703537305442533`*^9, 
   3.870353731671707*^9}, {3.870459594970804*^9, 3.8704595988499002`*^9}, 
   3.870536397003986*^9, {3.870537020087769*^9, 3.870537020613908*^9}, {
   3.870869947613209*^9, 3.870869948888989*^9}, {3.87111798741623*^9, 
   3.871118010348515*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"412a9543-7335-4ec7-a801-272e73fd17c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 384] 
    Pi $CellContext`y^(-2) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870347283447586*^9, 3.870347298830296*^9}, 
   3.870347798008651*^9, {3.870351611072994*^9, 3.870351616762938*^9}, 
   3.870352554100245*^9, 3.8703537999693947`*^9, 3.8704318963724613`*^9, 
   3.870432911074047*^9, 3.87043358534023*^9, 3.87044307419128*^9, {
   3.870446177178267*^9, 3.870446203565158*^9}, 3.8704462976480637`*^9, 
   3.870446950537696*^9, 3.870448849055089*^9, {3.8704553410663347`*^9, 
   3.870455364285548*^9}, 3.870458057985859*^9, {3.870458592217697*^9, 
   3.870458633362659*^9}, 3.8704595991675158`*^9, 3.870511551812838*^9, 
   3.8705309126655703`*^9, 3.870531094645692*^9, 3.870532961304317*^9, 
   3.870533327567727*^9, {3.87053352154959*^9, 3.8705335287147408`*^9}, {
   3.870534821478142*^9, 3.870534826825325*^9}, 3.870535032910611*^9, 
   3.870535253662635*^9, 3.870536402020327*^9, 3.870537078808466*^9, 
   3.870603214762392*^9, 3.8708698671832438`*^9, {3.870869949299152*^9, 
   3.8708699641838083`*^9}, 3.870889660290265*^9, 3.87098714697017*^9, 
   3.8710280476761208`*^9, 3.871045638100751*^9, 3.87104599991816*^9, 
   3.871047335978443*^9, 3.871050752747332*^9, 3.871062657839159*^9, 
   3.871116922060185*^9, 3.871117229173938*^9, {3.8711180137516727`*^9, 
   3.871118018432283*^9}, 3.871125465932877*^9, 3.871126492811449*^9, 
   3.871126806458343*^9, 3.871127571438465*^9, 3.871128124735862*^9, 
   3.871128234403495*^9, 3.872242117732787*^9, 3.87268876644289*^9, 
   3.872688931510553*^9, 3.872689801404654*^9, {3.8726907646151037`*^9, 
   3.872690792230554*^9}, 3.872690883012548*^9, 3.872851039833289*^9, 
   3.8728517074222403`*^9, 3.872863164887473*^9, 3.872877246903454*^9, 
   3.872877358648704*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"7bb13140-fb6a-4ff6-bf62-70fdb477bfd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 3.870347208934148*^9}, {
  3.8705370361578283`*^9, 
  3.8705370393340073`*^9}},ExpressionUUID->"606baa2f-26ec-4602-84c3-\
b7ee2dceefba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "0.5"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"0.5", "-", "scalar"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"0.5", "-", "tensor"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", "0.5"], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870537045432314*^9, 3.870537058807077*^9}, {
   3.8708699690187807`*^9, 3.870870017241909*^9}, 3.870897865408959*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"4eeb588f-9ed8-4b74-b622-84378ec1739c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 384] 
    Pi $CellContext`y^(-2) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870869977349101*^9, 3.870870017567754*^9}, 
   3.870889660435986*^9, 3.870897865885516*^9, 3.870987147117013*^9, 
   3.87102804776495*^9, 3.871045638257001*^9, 3.8710460000743313`*^9, 
   3.871047336091977*^9, 3.871050752847542*^9, 3.871062657954339*^9, 
   3.871116922165099*^9, 3.8711172292645283`*^9, 3.8711180185268517`*^9, 
   3.8711254667408543`*^9, 3.8711264928992577`*^9, 3.8711268065422897`*^9, 
   3.8711275715474997`*^9, 3.871128124826643*^9, 3.871128234490795*^9, 
   3.8722421180035343`*^9, 3.872688766544083*^9, 3.872688931609355*^9, 
   3.872689803200767*^9, {3.872690764732046*^9, 3.8726907930535183`*^9}, 
   3.872690883117353*^9, 3.872851039943128*^9, 3.872851707516533*^9, 
   3.87286316498412*^9, 3.8728772469957848`*^9, 3.872877358739333*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"6b8ef521-35fa-43ba-83ca-fb36e5e620f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"d798740a-0703-45a4-bd8f-\
2738acd4fd9c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", "0.5"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_0p5_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.871053432063332*^9, 3.8710534374120817`*^9}, {
   3.8711267632523537`*^9, 3.871126766216432*^9}, {3.871128081555973*^9, 
   3.871128084090435*^9}, 3.8711281740731897`*^9, {3.87224260779738*^9, 
   3.872242608000566*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"ac3ec21f-adce-451f-8f19-8d41d74f2533"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 384] 
    Pi $CellContext`y^(-2) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.871116922254541*^9, 3.871117229336143*^9, 3.8711180185627203`*^9, 
   3.871125466800507*^9, 3.8711264929200897`*^9, 3.871126806557199*^9, 
   3.8711275715657988`*^9, 3.8711281248507357`*^9, 3.871128234505221*^9, 
   3.8722421180283737`*^9, 3.872242609395159*^9, 3.872688766581766*^9, 
   3.872688931659835*^9, 3.8726898033719788`*^9, {3.87269076476938*^9, 
   3.87269079310316*^9}, 3.87269088316798*^9, 3.872851039985218*^9, 
   3.872851707564039*^9, 3.872863165007125*^9, 3.872877247048386*^9, 
   3.872877358784824*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"c45078cc-b90c-4b70-b4b2-a27d372a50e1"],

Cell[BoxData["\<\"orbital_psi4_phase_0p5_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.871116922254541*^9, 3.871117229336143*^9, 3.8711180185627203`*^9, 
   3.871125466800507*^9, 3.8711264929200897`*^9, 3.871126806557199*^9, 
   3.8711275715657988`*^9, 3.8711281248507357`*^9, 3.871128234505221*^9, 
   3.8722421180283737`*^9, 3.872242609395159*^9, 3.872688766581766*^9, 
   3.872688931659835*^9, 3.8726898033719788`*^9, {3.87269076476938*^9, 
   3.87269079310316*^9}, 3.87269088316798*^9, 3.872851039985218*^9, 
   3.872851707564039*^9, 3.872863165007125*^9, 3.872877247048386*^9, 
   3.8728773588227663`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"2b8b16d1-9e74-481b-b4e9-0a0d648d34a6"],

Cell["\<\
-\\frac{25 \\alpha _{\\text{GB}}^2 \\left(\\pi  \\left(f_3^{\\text{ST}}+3 \
\\pi \\right)
   \\left(m_1^2 \\sigma _2-m_2^2 \\sigma _1\\right){}^2\\right)}{384 \
\\left(\\eta  m_1^4
   m_2^4 y^2\\right)}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.871116922254541*^9, 3.871117229336143*^9, 3.8711180185627203`*^9, 
   3.871125466800507*^9, 3.8711264929200897`*^9, 3.871126806557199*^9, 
   3.8711275715657988`*^9, 3.8711281248507357`*^9, 3.871128234505221*^9, 
   3.8722421180283737`*^9, 3.872242609395159*^9, 3.872688766581766*^9, 
   3.872688931659835*^9, 3.8726898033719788`*^9, {3.87269076476938*^9, 
   3.87269079310316*^9}, 3.87269088316798*^9, 3.872851039985218*^9, 
   3.872851707564039*^9, 3.872863165007125*^9, 3.872877247048386*^9, 
   3.872877358826749*^9},ExpressionUUID->"091c8878-86c2-46cd-9aa1-\
4362c5f15cdd"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1PN", "Subsection",
 CellChangeTimes->{{3.870347809275844*^9, 
  3.870347809836071*^9}},ExpressionUUID->"516f81cd-a9a7-4970-a8e5-\
b412bbac6583"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"9d24c601-d781-4e8d-a528-\
9349d750c237"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"32", " ", 
             SuperscriptBox["x", 
              RowBox[{"5", "/", "2"}]], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "3"], 
           SubscriptBox["\[Rho]nd", "2"], "x"}], ")"}]}], "/.", "velocity"}], 
       "/.", "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"1", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.8705311270190496`*^9, 
   3.8705311397635593`*^9}, 3.870536357556435*^9, {3.870897936001239*^9, 
   3.8708979411029987`*^9}, {3.871118057638359*^9, 3.8711180794054413`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"e5fdaac3-85bf-4834-a991-a3c7a0d06c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"743", "+", 
        RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"32256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"3", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"535", "+", 
       RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"48384", " ", 
     SuperscriptBox["y", 
      RowBox[{"3", "/", "2"}]], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 32256] $CellContext`y^
     Rational[-3, 2] $CellContext`\[Eta]^(-1) (743 + 924 $CellContext`\[Eta]),
     0, Rational[5, 48384] 
    Pi $CellContext`y^Rational[-3, 2] $CellContext`\[Eta]^(-1) (535 + 
     924 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.870347864965836*^9, 3.8703516917611427`*^9, 3.870352554163761*^9, 
   3.870431896437014*^9, 3.8704329111948338`*^9, 3.870433585393985*^9, 
   3.8704430742792253`*^9, {3.8704461772279263`*^9, 3.870446203609975*^9}, 
   3.8704462977041597`*^9, 3.870446950656166*^9, 3.8704488492687187`*^9, 
   3.870455163386928*^9, {3.8704553412672033`*^9, 3.870455364418117*^9}, 
   3.870458058129133*^9, {3.870458592385456*^9, 3.870458633559432*^9}, 
   3.870511552349305*^9, 3.870530912822472*^9, 3.8705310948040733`*^9, 
   3.870531140174775*^9, {3.870533522018815*^9, 3.8705335289148397`*^9}, {
   3.870534821698448*^9, 3.870534827149766*^9}, 3.87053503314347*^9, 
   3.8705352538614483`*^9, 3.870536366361218*^9, 3.870603214976275*^9, 
   3.870869867382703*^9, 3.8708896606616697`*^9, 3.8708979415921803`*^9, 
   3.870987147325062*^9, 3.871028047878634*^9, 3.871046000268866*^9, 
   3.871047336324957*^9, 3.8710507530036383`*^9, 3.8710626581503477`*^9, 
   3.8711169223142977`*^9, 3.8711172294278507`*^9, 3.8711180812093477`*^9, 
   3.871118124604657*^9, 3.8711254668694696`*^9, 3.8711264929725447`*^9, 
   3.871126806630272*^9, 3.871127571653077*^9, 3.8711281249256163`*^9, 
   3.8711282345841513`*^9, 3.872242118138896*^9, 3.8726887666830463`*^9, 
   3.8726889317641897`*^9, 3.872689803472589*^9, {3.872690742880177*^9, 
   3.8726907932308893`*^9}, 3.8726908832788877`*^9, 3.87269108991122*^9, 
   3.872851040113729*^9, 3.8728517076706553`*^9, 3.872852611071661*^9, 
   3.872863165081285*^9, 3.872877247152977*^9, 3.872877358883339*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"9e7ee7dd-3aa9-4e75-94f7-ba7a9f686267"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.87034786988449*^9, 
  3.8703478744844723`*^9}},ExpressionUUID->"d27bbb07-bc98-439a-9423-\
2a7cecc5c46e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox[
            RowBox[{"25", " ", 
             SuperscriptBox[
              SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
            RowBox[{"5376", " ", 
             SuperscriptBox["x", 
              RowBox[{"7", "/", "2"}]], "\[Eta]", " ", 
             SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["7", "3"], 
            SubscriptBox["\[Rho]d", "4"], 
            SuperscriptBox["x", "2"]}], ")"}]}], "/.", "velocity"}], "/.", 
        "replace$masses"}], "/.", "replace$quad$params"}], "/.", 
      "replace$plusminus"}], "/.", "to$einstein$frame"}], "/.", 
    "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"1", "-", "scalar"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870351364062846*^9, 3.8703513925963287`*^9}, {
   3.870351697823*^9, 3.87035169915911*^9}, 3.870352704383771*^9, {
   3.870352803537669*^9, 3.870352804548983*^9}, {3.870354568729849*^9, 
   3.870354585679439*^9}, {3.870354617972403*^9, 3.87035463763932*^9}, {
   3.870354750371401*^9, 3.870354765676531*^9}, {3.870512245391252*^9, 
   3.870512289819194*^9}, {3.870531118563548*^9, 3.870531147419095*^9}, {
   3.870532924138657*^9, 3.870532932971884*^9}, 3.870536359558033*^9, {
   3.870897945280616*^9, 3.870897970647172*^9}, {3.8711180847664347`*^9, 
   3.871118115709744*^9}, {3.871125658710719*^9, 3.87112566666435*^9}, {
   3.8728526059530487`*^9, 3.872852606251541*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"7b7564ca-6a12-4ac1-b8ae-fc3b8ddcc64b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"576", " ", 
      SuperscriptBox["y", 
       RowBox[{"3", "/", "2"}]], " ", 
      SubsuperscriptBox["m", "1", "5"], " ", 
      SubsuperscriptBox["m", "2", "5"]}]], 
    RowBox[{"25", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "-", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["12497995", "1016064"], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["f", "4", "ST"]}], "+", 
       FractionBox[
        RowBox[{"165", " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"15407", " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"]}], 
        RowBox[{"1440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "-", 
           SubscriptBox["m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[25, 576] Pi $CellContext`y^Rational[-3, 2] 
    Subscript[$CellContext`m, 1]^(-5) 
    Subscript[$CellContext`m, 2]^(-5) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^2 (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2 (
     Rational[12497995, 1016064] - 2 
     Subscript[$CellContext`f, 4]^$CellContext`ST + 
     Rational[165, 16] Subscript[$CellContext`m, 1]^2 
      Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-4) + 
     Rational[15407, 1440] Subscript[$CellContext`m, 1] 
      Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-2) + 
     Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
       Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
         Subscript[$CellContext`\[Sigma], 1] + 
        Subscript[$CellContext`m, 1]^2 
         Subscript[$CellContext`\[Sigma], 2])^(-1) (
       Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
       Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2]))}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8704551566064034`*^9, {3.8704553416582737`*^9, 3.870455364815674*^9}, 
   3.870458058491167*^9, {3.8704585928165293`*^9, 3.870458634193985*^9}, 
   3.870511553385994*^9, {3.870512263168606*^9, 3.8705122913158417`*^9}, 
   3.870530913345667*^9, {3.870531095009206*^9, 3.870531148102832*^9}, 
   3.870532926644659*^9, {3.870533522393415*^9, 3.870533529257203*^9}, {
   3.8705348220896807`*^9, 3.8705348275215178`*^9}, 3.870535033487173*^9, 
   3.870535254228066*^9, 3.8705363671769876`*^9, 3.870603215646049*^9, 
   3.870869868297842*^9, 3.87088966161987*^9, {3.8708979506480627`*^9, 
   3.870897971652224*^9}, 3.870987148019299*^9, 3.87102804851468*^9, 
   3.8710460010957947`*^9, 3.871047337332561*^9, 3.871050753655183*^9, 
   3.871062658802711*^9, 3.871116922994068*^9, 3.871117230145812*^9, {
   3.871118117801862*^9, 3.871118125383168*^9}, 3.871125467889577*^9, 
   3.871125667624614*^9, 3.871126493682619*^9, 3.8711268073099813`*^9, 
   3.87112757232117*^9, 3.871128125672679*^9, 3.871128235273497*^9, 
   3.872242119020589*^9, 3.872688767419224*^9, 3.872688932458075*^9, 
   3.872689804144415*^9, {3.872690743619972*^9, 3.872690794071665*^9}, 
   3.8726908839713383`*^9, 3.8726910906611557`*^9, 3.872851040845717*^9, 
   3.8728517083720417`*^9, {3.872852607594976*^9, 3.872852611812915*^9}, 
   3.872863165745966*^9, 3.872877247828249*^9, 3.8728773596307383`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"b5f6176b-f855-4598-ae9a-216f8442973f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870537090552136*^9, 
  3.870537093175535*^9}},ExpressionUUID->"5076e9e8-17d7-4c51-8daf-\
5d8159a4ca3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "1"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"1", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"1", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, 3.870536362861332*^9, {3.870898052953678*^9, 
   3.870898086649238*^9}, {3.871119589368656*^9, 3.871119676270895*^9}, {
   3.871119713223727*^9, 3.871119724341916*^9}, {3.872691182086073*^9, 
   3.872691255320079*^9}, {3.872691668763884*^9, 3.872691708761023*^9}, {
   3.872691741488475*^9, 3.8726917476660357`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"6fad7470-9698-4130-b76a-7678113a76da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"743", "+", 
        RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"32256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"3", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96768", " ", 
      SuperscriptBox["y", 
       RowBox[{"3", "/", "2"}]], " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"]}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"535", "+", 
            RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"535", "+", 
            RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"535", "+", 
            RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], "\[Eta]"], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SubscriptBox["m", "1"], " ", 
          SubscriptBox["m", "2"]}]], 
        RowBox[{"840", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             SubscriptBox["\[Sigma]", "1"]}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12497995", "1016064"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["f", "4", "ST"]}], "+", 
           FractionBox[
            RowBox[{"165", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubsuperscriptBox["m", "2", "2"]}], 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
           FractionBox[
            RowBox[{"15407", " ", 
             SubscriptBox["m", "1"], " ", 
             SubscriptBox["m", "2"]}], 
            RowBox[{"1440", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "-", 
               SubscriptBox["m", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["m", "2", "2"], " ", 
                SubscriptBox["\[Sigma]", "1"]}], "+", 
               RowBox[{
                SubsuperscriptBox["m", "1", "2"], " ", 
                SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SubsuperscriptBox["m", "2", "2"]}], " ", 
                SubscriptBox["\[Sigma]", "1"]}], "+", 
               RowBox[{
                SubsuperscriptBox["m", "1", "2"], " ", 
                SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}]}]}], 
      ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 32256] $CellContext`y^
     Rational[-3, 2] $CellContext`\[Eta]^(-1) (743 + 924 $CellContext`\[Eta]),
     0, Rational[5, 96768] $CellContext`y^Rational[-3, 2] 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ($CellContext`\[Eta]^(-1) (
       2 Pi (535 + 924 $CellContext`\[Eta]) Subscript[$CellContext`m, 2]^4 
        Subscript[$CellContext`\[Sigma], 1]^2 + 
       4 Pi (535 + 924 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
        Subscript[$CellContext`\[Sigma], 2] + 
       2 Pi (535 + 924 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^4 
        Subscript[$CellContext`\[Sigma], 2]^2) + 
     840 Pi Subscript[$CellContext`m, 1]^(-1) 
      Subscript[$CellContext`m, 2]^(-1) (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^2 (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
        Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`\[Sigma], 2])^2 (Rational[12497995, 1016064] - 
       2 Subscript[$CellContext`f, 4]^$CellContext`ST + 
       Rational[165, 16] Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-4) + 
       Rational[15407, 1440] Subscript[$CellContext`m, 1] 
        Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-2) + 
       Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
         Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
           Subscript[$CellContext`\[Sigma], 1] + 
          Subscript[$CellContext`m, 1]^2 
           Subscript[$CellContext`\[Sigma], 2])^(-1) (
         Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
         Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`\[Sigma], 2])))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.872691749033801*^9, 3.8728510416956587`*^9, 
  3.8728517092253237`*^9, 3.8728526126018057`*^9, 3.8728631665481453`*^9, 
  3.872877248648613*^9, 3.8728773604575377`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"fb0d52f7-8267-4f15-9a72-c9b8be2dac9a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"bf0d0d5f-d3df-4322-a100-\
c6bc2f834dcd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", " ", "/.", 
    RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Expand"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_1_PN.tex\>\"", ",", "%"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
   3.871049846765036*^9, 3.8710498555792217`*^9}, {3.871053331815146*^9, 
   3.871053395109907*^9}, {3.8711267754043627`*^9, 3.871126777689726*^9}, {
   3.871128050806953*^9, 3.871128070735322*^9}, 3.871128175969057*^9, 
   3.8722425939235487`*^9, {3.872690900814608*^9, 3.872690991053567*^9}, {
   3.8726910506883373`*^9, 3.872691056221839*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"d8ed51ef-afb9-4e2f-ba80-ea1a312cc957"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"743", "+", 
        RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], 
     RowBox[{"32256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"3", "/", "2"}]], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96768", " ", 
      SuperscriptBox["y", 
       RowBox[{"3", "/", "2"}]], " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"]}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"535", "+", 
           RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             SubscriptBox["\[Sigma]", "1"]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], "\[Eta]"], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SubscriptBox["m", "1"], " ", 
          SubscriptBox["m", "2"]}]], 
        RowBox[{"840", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             SubscriptBox["\[Sigma]", "1"]}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["12497995", "1016064"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["f", "4", "ST"]}], "+", 
           FractionBox[
            RowBox[{"165", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubsuperscriptBox["m", "2", "2"]}], 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
           FractionBox[
            RowBox[{"15407", " ", 
             SubscriptBox["m", "1"], " ", 
             SubscriptBox["m", "2"]}], 
            RowBox[{"1440", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["m", "1"], "+", 
                SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "-", 
               SubscriptBox["m", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["m", "2", "2"], " ", 
                SubscriptBox["\[Sigma]", "1"]}], "+", 
               RowBox[{
                SubsuperscriptBox["m", "1", "2"], " ", 
                SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SubsuperscriptBox["m", "2", "2"]}], " ", 
                SubscriptBox["\[Sigma]", "1"]}], "+", 
               RowBox[{
                SubsuperscriptBox["m", "1", "2"], " ", 
                SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}]}]}], 
      ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 32256] $CellContext`y^
     Rational[-3, 2] $CellContext`\[Eta]^(-1) (743 + 924 $CellContext`\[Eta]),
     0, Rational[5, 96768] $CellContext`y^Rational[-3, 2] 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     2 Pi $CellContext`\[Eta]^(-1) (535 + 
       924 $CellContext`\[Eta]) (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
        Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2 + 
     840 Pi Subscript[$CellContext`m, 1]^(-1) 
      Subscript[$CellContext`m, 2]^(-1) (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^2 (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
        Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`\[Sigma], 2])^2 (Rational[12497995, 1016064] - 
       2 Subscript[$CellContext`f, 4]^$CellContext`ST + 
       Rational[165, 16] Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-4) + 
       Rational[15407, 1440] Subscript[$CellContext`m, 1] 
        Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-2) + 
       Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
         Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
           Subscript[$CellContext`\[Sigma], 1] + 
          Subscript[$CellContext`m, 1]^2 
           Subscript[$CellContext`\[Sigma], 2])^(-1) (
         Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
         Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`\[Sigma], 2])))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116929189026*^9, 3.871117236578549*^9, 
   3.871118131890668*^9, 3.871125469317384*^9, 3.871126494928679*^9, 
   3.8711268085292177`*^9, 3.87112757351157*^9, 3.8711281268417664`*^9, 
   3.871128236446742*^9, 3.872242120609461*^9, 3.872242594583569*^9, 
   3.8726887685578012`*^9, 3.872688933619644*^9, 3.872689805293947*^9, {
   3.872690766717535*^9, 3.872690795513452*^9}, {3.872690885071509*^9, 
   3.8726909089524393`*^9}, {3.872690942729055*^9, 3.872690991841482*^9}, 
   3.8726910918213778`*^9, 3.8728510420165043`*^9, 3.872851709501947*^9, 
   3.872852612902835*^9, 3.872852850263527*^9, 3.87286316678433*^9, 
   3.872877248884877*^9, 3.872877360695685*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"db75fde1-b8fd-4cf8-8ad3-80d21ff19b91"],

Cell[BoxData["\<\"orbital_psi4_phase_1_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116929189026*^9, 3.871117236578549*^9, 
   3.871118131890668*^9, 3.871125469317384*^9, 3.871126494928679*^9, 
   3.8711268085292177`*^9, 3.87112757351157*^9, 3.8711281268417664`*^9, 
   3.871128236446742*^9, 3.872242120609461*^9, 3.872242594583569*^9, 
   3.8726887685578012`*^9, 3.872688933619644*^9, 3.872689805293947*^9, {
   3.872690766717535*^9, 3.872690795513452*^9}, {3.872690885071509*^9, 
   3.8726909089524393`*^9}, {3.872690942729055*^9, 3.872690991841482*^9}, 
   3.8726910918213778`*^9, 3.8728510420165043`*^9, 3.872851709501947*^9, 
   3.872852612902835*^9, 3.872852850263527*^9, 3.87286316678433*^9, 
   3.872877248884877*^9, 3.872877360754901*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"7e0e2058-62c0-4065-a262-b82c0a73c0d1"],

Cell["\<\
-\\frac{5 (924 \\eta +743)}{32256 \\left(\\eta  y^{3/2}\\right)}+\\frac{5 \
\\alpha
   _{\\text{GB}}^2 \\left(\\frac{840 \\pi  \\left(m_1+m_2\\right){}^2 \
\\left(m_2^2
   \\sigma _1-m_1^2 \\sigma _2\\right){}^2 \\left(-2 f_4^{\\text{ST}}-\\frac{11
   \\left(m_1-m_2\\right) \\left(m_1^2 \\sigma _2+m_2^2 \\sigma _1\\right)}{2
   \\left(m_1+m_2\\right) \\left(m_1^2 \\sigma _2-m_2^2 \\sigma \
_1\\right)}+\\frac{15407
   m_1 m_2}{1440 \\left(m_1+m_2\\right){}^2}+\\frac{165 m_1^2 m_2^2}{16
   \\left(m_1+m_2\\right){}^4}+\\frac{12497995}{1016064}\\right)}{m_1 \
m_2}+\\frac{2
   \\pi  (924 \\eta +535) \\left(m_1^2 \\sigma _2+m_2^2 \\sigma \
_1\\right){}^2}{\\eta
   }\\right)}{96768 m_1^4 m_2^4 y^{3/2}}+O\\left(\\alpha \
_{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116929189026*^9, 3.871117236578549*^9, 
   3.871118131890668*^9, 3.871125469317384*^9, 3.871126494928679*^9, 
   3.8711268085292177`*^9, 3.87112757351157*^9, 3.8711281268417664`*^9, 
   3.871128236446742*^9, 3.872242120609461*^9, 3.872242594583569*^9, 
   3.8726887685578012`*^9, 3.872688933619644*^9, 3.872689805293947*^9, {
   3.872690766717535*^9, 3.872690795513452*^9}, {3.872690885071509*^9, 
   3.8726909089524393`*^9}, {3.872690942729055*^9, 3.872690991841482*^9}, 
   3.8726910918213778`*^9, 3.8728510420165043`*^9, 3.872851709501947*^9, 
   3.872852612902835*^9, 3.872852850263527*^9, 3.87286316678433*^9, 
   3.872877248884877*^9, 
   3.87287736075911*^9},ExpressionUUID->"694a1c04-c6e9-43bf-84b8-\
c469b2ae974d"]
}, Open  ]],

Cell[TextData[StyleBox["Checking against Eq (B12) in paper", \
"Subsubsection"]], "Text",
 CellChangeTimes->{{3.8728526942183247`*^9, 
  3.872852708578475*^9}},ExpressionUUID->"28efe2ec-53cd-47f3-8379-\
efd86fb18b57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     SubscriptBox["c", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "->", "0"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "->", "1"}]}], "}"}]}], "//", 
    "Expand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}], "2"], 
       RowBox[{
        SubsuperscriptBox["m", "1", "5"], " ", 
        SubsuperscriptBox["m", "2", "5"]}]], 
      FractionBox["1", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]]], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"25", "\[Pi]"}], "288"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["m", "2"], "2"], "-", 
            SuperscriptBox[
             SubscriptBox["m", "1"], "2"]}], ")"}], "2"], 
         SubsuperscriptBox["f", "4", "ST"]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "\[Pi]"}], "585252864"], 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"55883520", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["m", "2"], "3"], 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               SubscriptBox["m", "2"], 
               SuperscriptBox[
                SubscriptBox["m", "1"], "3"]}]}], ")"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{"25", 
            RowBox[{"(", 
             RowBox[{"1640783", "+", 
              RowBox[{"2621304", "\[Eta]"}], "+", 
              RowBox[{"2095632", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["m", "2"], "4"], "+", 
              SuperscriptBox[
               SubscriptBox["m", "1"], "4"]}], ")"}]}], "\[IndentingNewLine]",
            "-", 
           RowBox[{"2", 
            SuperscriptBox[
             SubscriptBox["m", "1"], "2"], 
            SuperscriptBox[
             SubscriptBox["m", "2"], "2"], 
            RowBox[{"(", 
             RowBox[{"83960375", "+", 
              RowBox[{"43179192", "\[Eta]"}], "+", 
              RowBox[{"52390800", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
          "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}]}], 
    "/.", 
    RowBox[{"\[Eta]", "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], 
       SubscriptBox["m", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}], "2"]]}]}], ",", 
   RowBox[{"{", 
    SubsuperscriptBox["f", "4", "ST"], "}"}], ",", "FullSimplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8728515994761457`*^9, 3.872851668117332*^9}, {
  3.872852004819931*^9, 3.872852048989538*^9}, {3.8728521095000153`*^9, 
  3.872852159257962*^9}, {3.872852191220419*^9, 3.8728524668609953`*^9}, {
  3.8728526519486637`*^9, 3.8728526830134706`*^9}, {3.872852756870983*^9, 
  3.872852921814937*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"b40c45d0-1eb2-4a35-8026-a22db0ead025"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8728515882491217`*^9, {3.872851619838498*^9, 3.8728516685718603`*^9}, 
   3.8728517099294233`*^9, {3.872852027780306*^9, 3.8728520495045643`*^9}, {
   3.872852184847125*^9, 3.87285219168886*^9}, {3.872852260676173*^9, 
   3.87285227414948*^9}, {3.8728523368117847`*^9, 3.87285234466164*^9}, 
   3.8728523784670477`*^9, {3.872852457758363*^9, 3.872852467641273*^9}, 
   3.8728526134853687`*^9, {3.872852652738511*^9, 3.872852683448304*^9}, {
   3.872852806087295*^9, 3.8728529222722483`*^9}, 3.87286316737709*^9, 
   3.8728772495523148`*^9, 3.872877361382845*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"dc823400-78ad-4cfb-add9-e36ed7c6b302"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1.5 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 3.870347061332535*^9, {
   3.8704549285200777`*^9, 3.870454928647662*^9}, 3.871038552692122*^9, {
   3.8710459486848383`*^9, 
   3.871045949457328*^9}},ExpressionUUID->"74a013d1-b6ef-46b6-b13f-\
26ab37429838"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"7cd8bbde-95a0-44c7-8689-\
400af97b7642"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1.5", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"32", " ", 
             SuperscriptBox["x", 
              RowBox[{"5", "/", "2"}]], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "2"], 
           SubscriptBox["\[Rho]nd", "3"], 
           SuperscriptBox["x", 
            RowBox[{"3", "/", "2"}]]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"1.5", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubsuperscriptBox["f", "3", "ST"], "->", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.870454988153038*^9, 
   3.8704550188253593`*^9}, {3.870531285413929*^9, 3.870531291667342*^9}, {
   3.870535345712886*^9, 3.870535346606205*^9}, {3.870535674082917*^9, 
   3.870535674211727*^9}, 3.8705363491983747`*^9, {3.870898715756447*^9, 
   3.870898746172171*^9}, {3.870898809269368*^9, 3.870898810284007*^9}, {
   3.8708988450946293`*^9, 3.8708988962471457`*^9}, {3.87103857336735*^9, 
   3.87103857449295*^9}, {3.871045933332561*^9, 3.8710459576554337`*^9}, {
   3.8711188537618437`*^9, 3.87111887395162*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"89a62a69-a886-4a9e-914b-5f8cad959ef5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]"}], "+", 
       SubsuperscriptBox["f", "3", "ST"]}], ")"}]}], 
    RowBox[{"64", " ", "y", " ", "\[Eta]"}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["f", "3", "ST"]}]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"y", " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 64] $CellContext`y^(-1) $CellContext`\[Eta]^(-1) (4 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST), 0, Rational[-5, 96] 
    Pi $CellContext`y^(-1) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ((8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
     2 (56 Pi + 3 Subscript[$CellContext`f, 3]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`\[Sigma], 1] 
     Subscript[$CellContext`\[Sigma], 2] + (8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, 3.8710460085002403`*^9, 
   3.871047345032542*^9, 3.8710507618858643`*^9, 3.871062666458609*^9, 
   3.871116929321097*^9, 3.8711172366632433`*^9, {3.871118876533511*^9, 
   3.8711188948635197`*^9}, 3.8711254693949633`*^9, 3.871126494998836*^9, 
   3.871126808642605*^9, 3.871127573637103*^9, 3.871128126943963*^9, 
   3.871128236553513*^9, 3.872242120735813*^9, 3.87268876873317*^9, 
   3.872688933784915*^9, 3.872689805385387*^9, {3.87269076687845*^9, 
   3.872690795628463*^9}, 3.872690885226717*^9, 3.872691381074791*^9, 
   3.872851042139966*^9, 3.872851710051407*^9, 3.872863167427371*^9, 
   3.872877249634632*^9, 3.8728773614400463`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"6ed14c57-64be-43d1-a37d-6f3d42fe75f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "\[Pi]"}], 
    RowBox[{"16", " ", "y", " ", "\[Eta]"}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"14", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"y", " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 16] Pi $CellContext`y^(-1)/$CellContext`\[Eta], 0, 
    Rational[-5, 12] Pi^2 $CellContext`y^(-1) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
     14 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, 3.8710460085002403`*^9, 
   3.871047345032542*^9, 3.8710507618858643`*^9, 3.871062666458609*^9, 
   3.871116929321097*^9, 3.8711172366632433`*^9, {3.871118876533511*^9, 
   3.8711188948635197`*^9}, 3.8711254693949633`*^9, 3.871126494998836*^9, 
   3.871126808642605*^9, 3.871127573637103*^9, 3.871128126943963*^9, 
   3.871128236553513*^9, 3.872242120735813*^9, 3.87268876873317*^9, 
   3.872688933784915*^9, 3.872689805385387*^9, {3.87269076687845*^9, 
   3.872690795628463*^9}, 3.872690885226717*^9, 3.872691381074791*^9, 
   3.872851042139966*^9, 3.872851710051407*^9, 3.872863167427371*^9, 
   3.872877249634632*^9, 3.872877361461784*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"d5ea37c3-6c13-4faa-b4e9-405fbc38b896"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipolar term (not yet computed in the literature)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 3.8703478196037703`*^9}, {
  3.870535691978394*^9, 
  3.870535700050996*^9}},ExpressionUUID->"38df7a20-72b4-49c9-93be-\
5f35b0b6939d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1.5", "-", "scalar"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.870535707628875*^9, 3.8705357148675957`*^9}, {
   3.8705357611625023`*^9, 3.870535781378241*^9}, {3.870535828386097*^9, 
   3.870535856920841*^9}, {3.870535975655472*^9, 3.870535993542848*^9}, {
   3.87053605802485*^9, 3.870536086998465*^9}, 3.8705361687656107`*^9, 
   3.8705362856846724`*^9, {3.871038577557125*^9, 3.8710385825806093`*^9}, {
   3.871045964475*^9, 3.8710459651906023`*^9}, {3.871118886112788*^9, 
   3.87111889026348*^9}, {3.872691590321846*^9, 3.872691591480936*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"3b4cfe05-ca14-40b3-a2df-144c95ae279a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870535803655518*^9, 3.8705358085526667`*^9}, {3.8705371024484987`*^9, 
  3.870537103504161*^9}},ExpressionUUID->"5b45d1bd-a615-4baf-b2a4-\
ddefb688383a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "1.5"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"1.5", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"1.5", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "1.5"], "/.", 
        SubscriptBox["replace$\[Alpha]", "0"]}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}],
      "/.", 
     RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Expand"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     SubsuperscriptBox["\[Alpha]", "GB", "2"], ",", 
     SubsuperscriptBox["f", "3", "ST"]}], "}"}], ",", "FullSimplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, {3.870535813265386*^9, 3.870535823089367*^9}, {
   3.870535924522339*^9, 3.870535938360265*^9}, {3.870898913901462*^9, 
   3.870898920364629*^9}, {3.871039317126864*^9, 3.871039325085288*^9}, {
   3.871045968476211*^9, 3.8710459754491673`*^9}, {3.872691419633461*^9, 
   3.872691481530418*^9}, 3.8726916196449757`*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"482904cb-44ec-48e6-94f2-b4fea93c5f24"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "\[Pi]"}], 
   RowBox[{"16", " ", "y", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubsuperscriptBox["f", "3", "ST"]}], 
   RowBox[{"64", " ", "y", " ", "\[Eta]"}]], "+", 
  RowBox[{
   SubsuperscriptBox["\[Alpha]", "GB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
          RowBox[{"14", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubscriptBox["\[Sigma]", "1"], " ", 
           SubscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "y", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]", " ", 
       SubsuperscriptBox["f", "3", "ST"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], 
      RowBox[{"96", " ", "y", " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.87035174243005*^9, 3.8703525576149797`*^9, 3.8703537924093018`*^9, 
   3.870354671919794*^9, 3.870431899145434*^9, 3.87043291372888*^9, 
   3.870433587778634*^9, 3.870443077352597*^9, {3.870446179698965*^9, 
   3.870446208353554*^9}, 3.870446300126989*^9, 3.870446953083696*^9, 
   3.87044885182793*^9, 3.870455174647724*^9, {3.8704553439476757`*^9, 
   3.870455367075201*^9}, 3.870458060650691*^9, {3.8704585951059*^9, 
   3.870458636596643*^9}, 3.870511559350189*^9, 3.8705309177429934`*^9, 
   3.8705311004373407`*^9, {3.870533522948564*^9, 3.870533534674877*^9}, {
   3.870534822591476*^9, 3.870534833340551*^9}, 3.870535038652742*^9, 
   3.870535259739931*^9, 3.8705354405560427`*^9, {3.870535860205946*^9, 
   3.870535873398903*^9}, 3.870535939852421*^9, {3.870535977597234*^9, 
   3.8705359956075993`*^9}, 3.870536061377242*^9, 3.870536171173765*^9, 
   3.87053628931919*^9, 3.870603225257924*^9, 3.870869877449049*^9, 
   3.870889669908502*^9, {3.8708989108892937`*^9, 3.870898920979432*^9}, 
   3.8709871551462393`*^9, 3.8710280556843023`*^9, 3.871046009065061*^9, 
   3.871047345580517*^9, 3.871050762454357*^9, 3.8710626670232897`*^9, 
   3.871116929928269*^9, 3.87111723739583*^9, 3.871118895508852*^9, 
   3.871125469953745*^9, 3.871126495611768*^9, 3.8711268092292147`*^9, 
   3.871127574196093*^9, 3.8711281275260677`*^9, 3.8711282371512823`*^9, 
   3.872242121489015*^9, 3.872688769347713*^9, 3.872688934445691*^9, 
   3.872689805982483*^9, {3.872690767484728*^9, 3.872690796253751*^9}, 
   3.872690885906272*^9, 3.8726913817254972`*^9, {3.872691437904389*^9, 
   3.872691471688945*^9}, {3.8726915938560877`*^9, 3.87269161998405*^9}, 
   3.872851042299137*^9, 3.87285171019855*^9, 3.87286316751396*^9, 
   3.872877249799078*^9, 3.872877361583743*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"2a13ef5d-13bf-4a57-b9f2-f9bc87c1b4bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"2ddf1f25-1dd6-4ce2-98a0-\
71da01fca376"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "1.5"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "->", "0"}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_1p5_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
   3.871049846765036*^9, 3.8710499527149363`*^9}, {3.87105329020298*^9, 
   3.871053299544292*^9}, {3.871126785081139*^9, 3.871126787722794*^9}, {
   3.871128021613248*^9, 3.87112803903514*^9}, 3.871128177161578*^9, {
   3.872691605419504*^9, 3.8726916370370607`*^9}, {3.872691981878632*^9, 
   3.8726919881028147`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"804c8746-2111-4762-ad44-36982063ba7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]"}], "+", 
       SubsuperscriptBox["f", "3", "ST"]}], ")"}]}], 
    RowBox[{"64", " ", "y", " ", "\[Eta]"}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["f", "3", "ST"]}]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"y", " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 64] $CellContext`y^(-1) $CellContext`\[Eta]^(-1) (4 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST), 0, Rational[-5, 96] 
    Pi $CellContext`y^(-1) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ((8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
     2 (56 Pi + 3 Subscript[$CellContext`f, 3]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`\[Sigma], 1] 
     Subscript[$CellContext`\[Sigma], 2] + (8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.871116930039804*^9, 3.871117237513403*^9, 3.871118895563222*^9, 
   3.871125469997278*^9, 3.8711264956895742`*^9, 3.871126809284853*^9, 
   3.871127574239053*^9, 3.871128127577675*^9, 3.8711282372104597`*^9, 
   3.872242121559915*^9, 3.872688769391066*^9, 3.872688934492646*^9, 
   3.872689806031108*^9, {3.872690767532031*^9, 3.8726907962976103`*^9}, 
   3.872690885954433*^9, 3.8726913817833567`*^9, {3.872691623441895*^9, 
   3.872691637422412*^9}, 3.872691988539916*^9, 3.872851042337569*^9, 
   3.8728517102399597`*^9, 3.872863167552205*^9, 3.872877249849194*^9, 
   3.872877361626421*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"b562cadc-0b88-4d13-8641-691c0821f7b8"],

Cell[BoxData["\<\"orbital_psi4_phase_1p5_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.871116930039804*^9, 3.871117237513403*^9, 3.871118895563222*^9, 
   3.871125469997278*^9, 3.8711264956895742`*^9, 3.871126809284853*^9, 
   3.871127574239053*^9, 3.871128127577675*^9, 3.8711282372104597`*^9, 
   3.872242121559915*^9, 3.872688769391066*^9, 3.872688934492646*^9, 
   3.872689806031108*^9, {3.872690767532031*^9, 3.8726907962976103`*^9}, 
   3.872690885954433*^9, 3.8726913817833567`*^9, {3.872691623441895*^9, 
   3.872691637422412*^9}, 3.872691988539916*^9, 3.872851042337569*^9, 
   3.8728517102399597`*^9, 3.872863167552205*^9, 3.872877249849194*^9, 
   3.8728773616667223`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"5c04e4d8-30f7-4374-bb10-5da141dd4352"],

Cell["\<\
\\frac{5 \\left(f_3^{\\text{ST}}+4 \\pi \\right)}{64 \\eta  y}-\\frac{5 \\alpha
   _{\\text{GB}}^2 \\left(\\pi  \\left(m_1^4 \\sigma _2^2 \
\\left(f_3^{\\text{ST}}+8 \\pi
   \\right)-2 m_2^2 m_1^2 \\sigma _1 \\sigma _2 \\left(3 f_3^{\\text{ST}}+56 \
\\pi
   \\right)+m_2^4 \\sigma _1^2 \\left(f_3^{\\text{ST}}+8 \\pi
   \\right)\\right)\\right)}{96 \\left(\\eta  m_1^4 m_2^4 y\\right)}+O\\left(\
\\alpha
   _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.871116930039804*^9, 3.871117237513403*^9, 3.871118895563222*^9, 
   3.871125469997278*^9, 3.8711264956895742`*^9, 3.871126809284853*^9, 
   3.871127574239053*^9, 3.871128127577675*^9, 3.8711282372104597`*^9, 
   3.872242121559915*^9, 3.872688769391066*^9, 3.872688934492646*^9, 
   3.872689806031108*^9, {3.872690767532031*^9, 3.8726907962976103`*^9}, 
   3.872690885954433*^9, 3.8726913817833567`*^9, {3.872691623441895*^9, 
   3.872691637422412*^9}, 3.872691988539916*^9, 3.872851042337569*^9, 
   3.8728517102399597`*^9, 3.872863167552205*^9, 3.872877249849194*^9, 
   3.87287736166896*^9},ExpressionUUID->"3e29b2bf-eac2-450d-8e42-\
90b5e297fecc"]
}, Open  ]],

Cell[TextData[StyleBox["Checking against Eq (B13) in paper", \
"Subsubsection"]], "Text",
 CellChangeTimes->{{3.872853428101461*^9, 
  3.872853460661347*^9}},ExpressionUUID->"0c28f244-a219-44d4-b29c-\
99689f4c9b23"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SubscriptBox["c", "1.5"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "->", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "1"], "->", "1"}], ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "->", "1"}]}], "}"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", 
     SubsuperscriptBox["f", "3", "ST"]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.87285348428614*^9, 3.872853562334264*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"d3fc2b89-b1da-47b8-9583-1bd7b38c39da"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "\[Pi]"}], 
   RowBox[{"16", " ", "y", " ", "\[Eta]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubsuperscriptBox["f", "3", "ST"]}], 
   RowBox[{"64", " ", "y", " ", "\[Eta]"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], "-", 
          RowBox[{"14", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "+", 
          SubsuperscriptBox["m", "2", "4"]}], ")"}]}], 
       RowBox[{"12", " ", "y", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]", " ", 
       SubsuperscriptBox["f", "3", "ST"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "4"], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         SubsuperscriptBox["m", "2", "4"]}], ")"}]}], 
      RowBox[{"96", " ", "y", " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}]]}], ")"}], " ", 
   SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}]], "Output",
 CellChangeTimes->{{3.872853499559793*^9, 3.872853562648418*^9}, 
   3.872863167616068*^9, 3.872877249954647*^9, 3.872877361706451*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"fcc9c254-a5ce-4deb-a9a1-f666afa1dd32"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 3.870347061332535*^9, {
   3.8704549285200777`*^9, 3.870454928647662*^9}, 3.871038552692122*^9, {
   3.8710459486848383`*^9, 3.871045949457328*^9}, {3.871046006398765*^9, 
   3.8710460077499247`*^9}},ExpressionUUID->"f2ca4e42-9842-4387-baf2-\
4eb27276fc30"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"db3e37ee-43c1-4b7f-a8f6-\
a7de87ced794"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"2", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"32", " ", 
              SuperscriptBox["x", 
               RowBox[{"5", "/", "2"}]], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"5", 
            SubscriptBox["\[Rho]nd", "4"], 
            SuperscriptBox["x", "2"]}], ")"}]}], "/.", "velocity"}], "/.", 
        "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
      "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
    SubscriptBox["replace$\[Alpha]", "0"]}], "/.", 
   "replace$\[Psi]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"2", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubsuperscriptBox["f", "4", "ST"], "->", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.870454988153038*^9, 
   3.8704550188253593`*^9}, {3.870531285413929*^9, 3.870531291667342*^9}, {
   3.870535345712886*^9, 3.870535346606205*^9}, {3.870535674082917*^9, 
   3.870535674211727*^9}, 3.8705363491983747`*^9, {3.870898715756447*^9, 
   3.870898746172171*^9}, {3.870898809269368*^9, 3.870898810284007*^9}, {
   3.8708988450946293`*^9, 3.8708988962471457`*^9}, {3.87103857336735*^9, 
   3.87103857449295*^9}, {3.871045933332561*^9, 3.8710459576554337`*^9}, {
   3.87104603715051*^9, 3.871046079920451*^9}, {3.871046543116261*^9, 
   3.871046543739512*^9}, {3.871046997642469*^9, 3.871046998168532*^9}, {
   3.871047798982189*^9, 3.871047850721095*^9}, {3.8710482118097982`*^9, 
   3.8710482286974707`*^9}, {3.8710483214587297`*^9, 
   3.8710483378810663`*^9}, {3.871048443853557*^9, 3.871048448168373*^9}, {
   3.871118914969892*^9, 3.8711189270886507`*^9}, {3.871118986786251*^9, 
   3.871119013153439*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"ca297630-a3ff-43d1-a2dc-572ef5b03926"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "15293365"}], "-", 
     RowBox[{"5040", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"5429", "+", 
        RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}], "+", 
     RowBox[{"5080320", " ", 
      SubsuperscriptBox["f", "4", "ST"]}]}], 
    RowBox[{"32514048", " ", 
     SqrtBox["y"], " ", "\[Eta]"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"20044511", "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{"65033", "-", 
                RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{"1016064", " ", 
              SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "2", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "3"], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "3"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20044511", "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubscriptBox["m", "2"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"48771072", " ", 
      SqrtBox["y"], " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[1, 32514048] $CellContext`y^
     Rational[-1, 2] $CellContext`\[Eta]^(-1) (-15293365 - 
     5040 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta]) + 
     5080320 Subscript[$CellContext`f, 4]^$CellContext`ST), 0, 
    Rational[5, 48771072] 
    Pi $CellContext`y^Rational[-1, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^(-1) (-(20044511 + 
       1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
       1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 2]^5 Subscript[$CellContext`\[Sigma], 1]^2 + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^3 
      Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^5 
     Subscript[$CellContext`\[Sigma], 2]^2 - (20044511 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`m, 2] 
     Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, {3.871046075366096*^9, 
   3.871046080724605*^9}, 3.871046544646369*^9, 3.871046998984923*^9, 
   3.871047346324891*^9, {3.871047800913286*^9, 3.8710478520289593`*^9}, {
   3.871048213581894*^9, 3.871048229541148*^9}, 3.871048339234202*^9, {
   3.87104844957679*^9, 3.871048468749737*^9}, 3.871048833589818*^9, 
   3.8710507636829777`*^9, 3.871062668106944*^9, 3.8711169308044853`*^9, 
   3.871117238324492*^9, 3.871119031335808*^9, 3.871125470750125*^9, 
   3.871126496498831*^9, 3.8711268100115223`*^9, 3.871127574994532*^9, 
   3.871128128410816*^9, 3.871128237958714*^9, 3.872242122552536*^9, 
   3.872688770180685*^9, 3.872688935263399*^9, 3.8726898068860903`*^9, {
   3.872690768433359*^9, 3.872690797123374*^9}, 3.8726908867532587`*^9, 
   3.87285104319389*^9, 3.8728517110289297`*^9, 3.872863168342548*^9, 
   3.872877250806923*^9, 3.872877362460875*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"114d2828-9fc5-4974-bdc9-f2472b9efba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "15293365"}], "-", 
     RowBox[{"5040", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"5429", "+", 
        RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}]}], 
    RowBox[{"32514048", " ", 
     SqrtBox["y"], " ", "\[Eta]"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"20044511", "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{"65033", "-", 
                RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], 
            ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4341025", "-", 
           RowBox[{"65553264", " ", "\[Eta]"}], "+", 
           RowBox[{"684432", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "2", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "3"], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "3"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4341025", "-", 
           RowBox[{"65553264", " ", "\[Eta]"}], "+", 
           RowBox[{"684432", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20044511", "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], 
          ")"}], " ", 
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubscriptBox["m", "2"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"48771072", " ", 
      SqrtBox["y"], " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[1, 32514048] $CellContext`y^
     Rational[-1, 2] $CellContext`\[Eta]^(-1) (-15293365 - 
     5040 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta])), 0, 
    Rational[5, 48771072] 
    Pi $CellContext`y^Rational[-1, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^(-1) (-(20044511 + 
       1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + (4341025 - 
       65553264 $CellContext`\[Eta] + 684432 $CellContext`\[Eta]^2) 
      Subscript[$CellContext`m, 2]^5 Subscript[$CellContext`\[Sigma], 1]^2 + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
      Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^3 
      Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] + (4341025 - 
       65553264 $CellContext`\[Eta] + 684432 $CellContext`\[Eta]^2) 
      Subscript[$CellContext`m, 1]^5 Subscript[$CellContext`\[Sigma], 2]^2 - (
      20044511 + 1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta]) 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`m, 2] 
     Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, {3.871046075366096*^9, 
   3.871046080724605*^9}, 3.871046544646369*^9, 3.871046998984923*^9, 
   3.871047346324891*^9, {3.871047800913286*^9, 3.8710478520289593`*^9}, {
   3.871048213581894*^9, 3.871048229541148*^9}, 3.871048339234202*^9, {
   3.87104844957679*^9, 3.871048468749737*^9}, 3.871048833589818*^9, 
   3.8710507636829777`*^9, 3.871062668106944*^9, 3.8711169308044853`*^9, 
   3.871117238324492*^9, 3.871119031335808*^9, 3.871125470750125*^9, 
   3.871126496498831*^9, 3.8711268100115223`*^9, 3.871127574994532*^9, 
   3.871128128410816*^9, 3.871128237958714*^9, 3.872242122552536*^9, 
   3.872688770180685*^9, 3.872688935263399*^9, 3.8726898068860903`*^9, {
   3.872690768433359*^9, 3.872690797123374*^9}, 3.8726908867532587`*^9, 
   3.87285104319389*^9, 3.8728517110289297`*^9, 3.872863168342548*^9, 
   3.872877250806923*^9, 3.8728773624966803`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"250549ab-a17a-405b-8907-6fe82d00a565"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipolar term (not yet computed in the literature)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 3.8703478196037703`*^9}, {
  3.870535691978394*^9, 
  3.870535700050996*^9}},ExpressionUUID->"9d58d5f5-92bb-4547-b546-\
2a948725e282"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"2", "-", "scalar"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.870535707628875*^9, 3.8705357148675957`*^9}, {
   3.8705357611625023`*^9, 3.870535781378241*^9}, {3.870535828386097*^9, 
   3.870535856920841*^9}, {3.870535975655472*^9, 3.870535993542848*^9}, {
   3.87053605802485*^9, 3.870536086998465*^9}, 3.8705361687656107`*^9, 
   3.8705362856846724`*^9, {3.871038577557125*^9, 3.8710385825806093`*^9}, {
   3.871045964475*^9, 3.8710459651906023`*^9}, {3.8710465214882174`*^9, 
   3.871046550462124*^9}, {3.87105004686687*^9, 3.8710500470378733`*^9}, {
   3.871119002545616*^9, 3.871119019353125*^9}, {3.8726922066143417`*^9, 
   3.8726922080453157`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"32a78406-0ef9-4924-9c01-a03fec4407f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870535803655518*^9, 3.8705358085526667`*^9}, {3.8705371024484987`*^9, 
  3.870537103504161*^9}},ExpressionUUID->"5e66093c-794f-4ee2-ab77-\
e07b2f7789f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "2"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"2", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"2", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "2"], "/.", 
        SubscriptBox["replace$\[Alpha]", "0"]}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}],
      "/.", 
     RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Expand"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", 
     SuperscriptBox[
      SubscriptBox["f", "4"], "ST"]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, {3.870535813265386*^9, 3.870535823089367*^9}, {
   3.870535924522339*^9, 3.870535938360265*^9}, {3.870898913901462*^9, 
   3.870898920364629*^9}, {3.871039317126864*^9, 3.871039325085288*^9}, {
   3.871045968476211*^9, 3.8710459754491673`*^9}, {3.871046555656906*^9, 
   3.871046564098888*^9}, {3.872692164551022*^9, 3.872692190118229*^9}, {
   3.872692378392314*^9, 3.872692380271061*^9}, 3.872692550043442*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"ec859c97-67bd-4b6e-8692-17985768b1e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"3058673", "+", 
       RowBox[{"5472432", " ", "\[Eta]"}], "+", 
       RowBox[{"4353552", " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], 
    RowBox[{"32514048", " ", 
     SqrtBox["y"], " ", "\[Eta]"}]]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubsuperscriptBox["f", "4", "ST"]}], 
   RowBox[{"32", " ", 
    SqrtBox["y"], " ", "\[Eta]"}]], "+", 
  RowBox[{
   SubsuperscriptBox["\[Alpha]", "GB", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "\[Pi]", " ", 
        SubsuperscriptBox["f", "4", "ST"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
          RowBox[{"14", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubscriptBox["\[Sigma]", "1"], " ", 
           SubscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SqrtBox["y"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20044511"}], "-", 
             RowBox[{"65553264", " ", "\[Eta]"}], "+", 
             RowBox[{"684432", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4341025", "-", 
             RowBox[{"65553264", " ", "\[Eta]"}], "+", 
             RowBox[{"684432", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "5"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12952549"}], "+", 
             RowBox[{"19310256", " ", "\[Eta]"}], "+", 
             RowBox[{"366128", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "1", "3"], " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SubscriptBox["\[Sigma]", "1"], " ", 
           SubscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12952549"}], "+", 
             RowBox[{"19310256", " ", "\[Eta]"}], "+", 
             RowBox[{"366128", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           SubsuperscriptBox["m", "2", "3"], " ", 
           SubscriptBox["\[Sigma]", "1"], " ", 
           SubscriptBox["\[Sigma]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4341025", "-", 
             RowBox[{"65553264", " ", "\[Eta]"}], "+", 
             RowBox[{"684432", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "1", "5"], " ", 
           SubsuperscriptBox["\[Sigma]", "2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20044511"}], "-", 
             RowBox[{"65553264", " ", "\[Eta]"}], "+", 
             RowBox[{"684432", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           SubscriptBox["m", "2"], " ", 
           SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48771072", " ", 
        SqrtBox["y"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.87035174243005*^9, 3.8703525576149797`*^9, 3.8703537924093018`*^9, 
   3.870354671919794*^9, 3.870431899145434*^9, 3.87043291372888*^9, 
   3.870433587778634*^9, 3.870443077352597*^9, {3.870446179698965*^9, 
   3.870446208353554*^9}, 3.870446300126989*^9, 3.870446953083696*^9, 
   3.87044885182793*^9, 3.870455174647724*^9, {3.8704553439476757`*^9, 
   3.870455367075201*^9}, 3.870458060650691*^9, {3.8704585951059*^9, 
   3.870458636596643*^9}, 3.870511559350189*^9, 3.8705309177429934`*^9, 
   3.8705311004373407`*^9, {3.870533522948564*^9, 3.870533534674877*^9}, {
   3.870534822591476*^9, 3.870534833340551*^9}, 3.870535038652742*^9, 
   3.870535259739931*^9, 3.8705354405560427`*^9, {3.870535860205946*^9, 
   3.870535873398903*^9}, 3.870535939852421*^9, {3.870535977597234*^9, 
   3.8705359956075993`*^9}, 3.870536061377242*^9, 3.870536171173765*^9, 
   3.87053628931919*^9, 3.870603225257924*^9, 3.870869877449049*^9, 
   3.870889669908502*^9, {3.8708989108892937`*^9, 3.870898920979432*^9}, 
   3.8709871551462393`*^9, 3.8710280556843023`*^9, 3.871046533568173*^9, 
   3.871046566450244*^9, 3.871046619069771*^9, 3.871047347131809*^9, 
   3.87104847029825*^9, 3.871048835121088*^9, 3.871050050383852*^9, 
   3.871050765499199*^9, 3.8710626698447247`*^9, 3.8711169324093227`*^9, 
   3.871117239874443*^9, 3.8711190327884893`*^9, 3.871125472118034*^9, 
   3.8711264979951887`*^9, 3.8711268113825483`*^9, 3.871127576326885*^9, 
   3.871128129787957*^9, 3.8711282392988253`*^9, 3.8722421243258753`*^9, 
   3.872688771603031*^9, 3.8726889366452017`*^9, 3.87268980830016*^9, {
   3.872690769986171*^9, 3.8726907985336113`*^9}, 3.872690888281514*^9, {
   3.8726921908049107`*^9, 3.872692210690106*^9}, 3.872692381161735*^9, 
   3.872692550711883*^9, 3.872851043625287*^9, 3.872851711439859*^9, 
   3.872863168725935*^9, 3.872877251280096*^9, 3.872877362883151*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"68949d01-645b-4adb-9bf9-90efa76dbea5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"4ed05200-7354-439a-9e80-\
80cfb63e5942"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SubscriptBox["c", "2"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "->", "0"}], "}"}]}], "//", "Simplify"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<orbital_psi4_phase_2_PN.tex\>\"", ",", "%"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
   3.871049846765036*^9, 3.8710500061799994`*^9}, {3.871053170003043*^9, 
   3.871053251858759*^9}, {3.871126797538801*^9, 3.871126800180488*^9}, {
   3.871128002333344*^9, 3.871128010556774*^9}, 3.8711281776589518`*^9, {
   3.8726920893128653`*^9, 3.8726920894508133`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"7be5de32-95d0-494c-af3a-da8756bce9f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "15293365"}], "-", 
     RowBox[{"5040", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"5429", "+", 
        RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}], "+", 
     RowBox[{"5080320", " ", 
      SubsuperscriptBox["f", "4", "ST"]}]}], 
    RowBox[{"32514048", " ", 
     SqrtBox["y"], " ", "\[Eta]"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"20044511", "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{"65033", "-", 
                RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{"1016064", " ", 
              SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "2", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "3"], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "3"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20044511", "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubscriptBox["m", "2"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"48771072", " ", 
      SqrtBox["y"], " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[1, 32514048] $CellContext`y^
     Rational[-1, 2] $CellContext`\[Eta]^(-1) (-15293365 - 
     5040 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta]) + 
     5080320 Subscript[$CellContext`f, 4]^$CellContext`ST), 0, 
    Rational[5, 48771072] 
    Pi $CellContext`y^Rational[-1, 2] $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^(-1) (-(20044511 + 
       1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
       1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 2]^5 Subscript[$CellContext`\[Sigma], 1]^2 + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^3 
      Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^5 
     Subscript[$CellContext`\[Sigma], 2]^2 - (20044511 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`m, 2] 
     Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116933139413*^9, 3.87111724051331*^9, 
   3.871119033440445*^9, 3.871125472684431*^9, 3.871126498590015*^9, 
   3.871126811983967*^9, 3.8711275768915787`*^9, 3.8711281303806963`*^9, 
   3.8711282398933563`*^9, 3.872242125069057*^9, 3.8726887722262497`*^9, 
   3.872688937285851*^9, 3.872689808912931*^9, {3.872690770617754*^9, 
   3.872690799192554*^9}, 3.8726908889501753`*^9, 3.872692091657752*^9, 
   3.872851044237279*^9, 3.8728517121054583`*^9, 3.872863169312318*^9, 
   3.872877252067223*^9, 3.8728773635535316`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"91fd7d85-d859-428c-bb1d-cfd1c87cc751"],

Cell[BoxData["\<\"orbital_psi4_phase_2_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116933139413*^9, 3.87111724051331*^9, 
   3.871119033440445*^9, 3.871125472684431*^9, 3.871126498590015*^9, 
   3.871126811983967*^9, 3.8711275768915787`*^9, 3.8711281303806963`*^9, 
   3.8711282398933563`*^9, 3.872242125069057*^9, 3.8726887722262497`*^9, 
   3.872688937285851*^9, 3.872689808912931*^9, {3.872690770617754*^9, 
   3.872690799192554*^9}, 3.8726908889501753`*^9, 3.872692091657752*^9, 
   3.872851044237279*^9, 3.8728517121054583`*^9, 3.872863169312318*^9, 
   3.872877252067223*^9, 3.872877363619317*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"1a58c3b5-ade0-48bb-a488-14030e30683c"],

Cell["\<\
\\frac{5080320 f_4^{\\text{ST}}-5040 \\eta  (4319 \\eta \
+5429)-15293365}{32514048
   \\eta  \\sqrt{y}}+\\frac{5 \\pi  \\alpha _{\\text{GB}}^2 \
\\left(-\\left(m_1^5 \\sigma
   _2^2 \\left(1016064 f_4^{\\text{ST}}+1008 (65033-679 \\eta ) \\eta
   -4341025\\right)\\right)-m_2 m_1^4 \\sigma _2^2 \\left(1016064
   f_4^{\\text{ST}}+1008 (65033-679 \\eta ) \\eta +20044511\\right)+54 m_2^2 \
m_1^3
   \\sigma _1 \\sigma _2 \\left(263424 f_4^{\\text{ST}}+112 \\eta  (3269 \
\\eta
   +172413)-12952549\\right)+54 m_2^3 m_1^2 \\sigma _1 \\sigma _2 \\left(263424
   f_4^{\\text{ST}}+112 \\eta  (3269 \\eta +172413)-12952549\\right)-m_2^4 \
m_1 \\sigma
   _1^2 \\left(1016064 f_4^{\\text{ST}}+1008 (65033-679 \\eta ) \\eta
   +20044511\\right)-m_2^5 \\sigma _1^2 \\left(1016064 f_4^{\\text{ST}}+1008
   (65033-679 \\eta ) \\eta -4341025\\right)\\right)}{48771072 \\eta  m_1^4 \
m_2^4
   \\left(m_1+m_2\\right) \\sqrt{y}}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116933139413*^9, 3.87111724051331*^9, 
   3.871119033440445*^9, 3.871125472684431*^9, 3.871126498590015*^9, 
   3.871126811983967*^9, 3.8711275768915787`*^9, 3.8711281303806963`*^9, 
   3.8711282398933563`*^9, 3.872242125069057*^9, 3.8726887722262497`*^9, 
   3.872688937285851*^9, 3.872689808912931*^9, {3.872690770617754*^9, 
   3.872690799192554*^9}, 3.8726908889501753`*^9, 3.872692091657752*^9, 
   3.872851044237279*^9, 3.8728517121054583`*^9, 3.872863169312318*^9, 
   3.872877252067223*^9, 
   3.872877363622324*^9},ExpressionUUID->"eb2e5d53-43fc-4692-a08f-\
72f649fde81b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Checking against Eq (B15) in paper", \
"Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.872877456503201*^9, 3.872877490247821*^9}, {
  3.872885024952324*^9, 
  3.872885025119228*^9}},ExpressionUUID->"fa40f906-0faf-4228-9c90-\
81a39dc2e32b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "->", "0"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "2"], "->", "1"}]}], "}"}]}], "//", 
    "Expand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"]}], ")"}], "2"], 
       RowBox[{
        SubsuperscriptBox["m", "1", "5"], " ", 
        SubsuperscriptBox["m", "2", "5"]}]], 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "GB"], "2"], 
       SuperscriptBox["y", 
        RowBox[{"1", "/", "2"}]]], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           SubscriptBox["\[Alpha]", "GB"], "2"]], "\[Eta]", " ", 
         SuperscriptBox[
          SubscriptBox["m", "1"], "4"], 
         SuperscriptBox[
          SubscriptBox["m", "2"], "4"], 
         FractionBox[
          RowBox[{"5", " ", 
           SubsuperscriptBox["f", "4", "ST"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "+", 
              SubscriptBox["m", "2"]}], ")"}], "2"]}], 
          RowBox[{"32", "  ", 
           SubscriptBox["m", "1"], " ", 
           SubscriptBox["m", "2"]}]]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "\[Pi]"}], "48"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["m", "2"], "4"], "-", 
           RowBox[{"14", 
            SuperscriptBox[
             SubscriptBox["m", "1"], "2"], 
            SuperscriptBox[
             SubscriptBox["m", "2"], "2"]}], "+", 
           SuperscriptBox[
            SubscriptBox["m", "1"], "4"]}], ")"}], 
         SubsuperscriptBox["f", "4", "ST"]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox[
          RowBox[{"5", "\[Pi]"}], "48771072"], 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24385536"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                SubscriptBox["m", "2"], "3"], 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               SubscriptBox["m", "2"], 
               SuperscriptBox[
                SubscriptBox["m", "1"], "3"]}]}], ")"}]}], 
           "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4341025", "-", 
              RowBox[{"65553264", "\[Eta]"}], "+", 
              RowBox[{"684432", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["m", "1"], "4"], "+", 
              SuperscriptBox[
               SubscriptBox["m", "2"], "4"]}], ")"}]}], "\[IndentingNewLine]",
            "+", "\[IndentingNewLine]", 
           RowBox[{"54", 
            SuperscriptBox[
             SubscriptBox["m", "1"], "2"], 
            SuperscriptBox[
             SubscriptBox["m", "2"], "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12500965"}], "+", 
              RowBox[{"19310256", "\[Eta]"}], "+", 
              RowBox[{"366128", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], 
          "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}]}], 
    "/.", 
    RowBox[{"\[Eta]", "->", 
     FractionBox[
      RowBox[{
       SubscriptBox["m", "1"], 
       SubscriptBox["m", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"]}], ")"}], "2"]]}]}], ",", 
   RowBox[{"{", 
    SubsuperscriptBox["f", "4", "ST"], "}"}], ",", "FullSimplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.872877514736038*^9, 3.87287760866831*^9}, {
  3.8728776664712553`*^9, 3.872877883358534*^9}, {3.8728841450309668`*^9, 
  3.872884319383401*^9}, {3.872884350803815*^9, 3.872884369586335*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"9e30a8fe-14f1-42ff-90dc-ad875d88fb59"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3058673", " ", 
       SubsuperscriptBox["m", "1", "4"]}], "+", 
      RowBox[{"17707124", " ", 
       SubsuperscriptBox["m", "1", "3"], " ", 
       SubscriptBox["m", "2"]}], "+", 
      RowBox[{"33650454", " ", 
       SubsuperscriptBox["m", "1", "2"], " ", 
       SubsuperscriptBox["m", "2", "2"]}], "+", 
      RowBox[{"17707124", " ", 
       SubscriptBox["m", "1"], " ", 
       SubsuperscriptBox["m", "2", "3"]}], "+", 
      RowBox[{"3058673", " ", 
       SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}], 
   RowBox[{"32514048", " ", 
    SqrtBox["y"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["m", "1"], "+", 
       SubscriptBox["m", "2"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.872877561478698*^9, 3.872877609147695*^9}, {
   3.8728776676033*^9, 3.872877678099327*^9}, 3.872877725698482*^9, {
   3.872877819649168*^9, 3.872877872306003*^9}, {3.872884338311957*^9, 
   3.872884370878462*^9}},
 CellLabel->
  "Out[235]=",ExpressionUUID->"90483f12-67f7-48af-be8d-fcd793fa5158"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Gravitational wave phase evolution of l=m component of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPsi]", "4"], TraditionalForm]],ExpressionUUID->
  "2ca11e87-1363-4f44-bd7a-1fd021902a24"],
 ", in the stationary phase approximation, in the quadrupole driven regime, \
to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "GB"], "2"], ")"}], TraditionalForm]],
  ExpressionUUID->"272347cf-a728-48fb-9a35-992698969bea"]
}], "Section",
 CellChangeTimes->{{3.870198643836286*^9, 3.87019865252521*^9}, {
  3.8702652427830763`*^9, 3.870265251646594*^9}, {3.870270245013583*^9, 
  3.870270261271336*^9}, {3.8702845545343733`*^9, 3.87028455951873*^9}, {
  3.87034722693506*^9, 3.8703472396312428`*^9}, {3.871064269153458*^9, 
  3.8710642709692373`*^9}, {3.871127731545776*^9, 3.871127748275796*^9}, {
  3.871127778449264*^9, 
  3.871127779021886*^9}},ExpressionUUID->"dbdeca74-169a-4b71-a205-\
3e9469b134b0"],

Cell[TextData[{
 "Note that we use v = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Alpha]", 
     RowBox[{"1", "/", "3"}]], "u"}], TraditionalForm]],ExpressionUUID->
  "ced2423f-7e0e-4b56-92df-fe08cb8c3329"],
 ". See Sennet et. al. Eq (80) and Eq (81a) for the nondipolar and dipolar \
contributions, respectively."
}], "Text",
 CellChangeTimes->{{3.8702848533189163`*^9, 3.8702848858568287`*^9}, {
  3.870346752791999*^9, 3.8703468200182323`*^9}, {3.870459169182232*^9, 
  3.870459210198127*^9}, {3.8710643609949913`*^9, 3.871064373626243*^9}, {
  3.8711275959420424`*^9, 3.8711276017597218`*^9}, {3.8711277121492643`*^9, 
  3.8711277153884993`*^9}, {3.871127752028019*^9, 
  3.871127773986781*^9}},ExpressionUUID->"3efcfce7-8b2c-4bf3-9c82-\
85ef1a757697"],

Cell[CellGroupData[{

Cell["-1PN", "Subsection",
 CellChangeTimes->{{3.870265255287736*^9, 3.870265267359387*^9}, {
  3.870270233812838*^9, 3.8702702669420567`*^9}, {3.870270623015099*^9, 
  3.870270658904121*^9}, {3.870284842191072*^9, 3.87028484650308*^9}, {
  3.870347082101068*^9, 
  3.870347082276813*^9}},ExpressionUUID->"992ac0c2-935d-4526-b71d-\
3d71240f8cce"],

Cell[CellGroupData[{

Cell["Nondipolar term", "Subsubsection",
 CellChangeTimes->{{3.8703470759725847`*^9, 3.870347078602919*^9}, {
  3.870347144517549*^9, 3.870347148253614*^9}, {3.870536947938498*^9, 
  3.8705369499539633`*^9}},ExpressionUUID->"dcb13511-59d6-44e3-bfde-\
0b659192cc17"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "tensor"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.87053694167268*^9, 3.870536958587194*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"9e805c66-b69f-46a7-813e-7c29443241fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.8703470759725847`*^9, 3.870347078602919*^9}, {
  3.870347144517549*^9, 
  3.870347148253614*^9}},ExpressionUUID->"0eb47017-0b10-45b1-9ce2-\
ef355b61afec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox[
             SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
           RowBox[{"3584", " ", 
            SuperscriptBox["v", "7"], "\[Eta]", " ", 
            SuperscriptBox["\[Xi]", "2"]}]], ")"}]}], "/.", "velocity"}], "/.",
        "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "scalar"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870265271370195*^9, 3.8702653618019943`*^9}, {
   3.8702654339070053`*^9, 3.870265463220324*^9}, {3.8702656377896147`*^9, 
   3.870265753557951*^9}, {3.870265794094098*^9, 3.870265901182315*^9}, 
   3.870265931921598*^9, {3.870266310443803*^9, 3.870266343488864*^9}, {
   3.870268042809235*^9, 3.8702680434326763`*^9}, {3.8702681345621233`*^9, 
   3.87026815988868*^9}, {3.8702682908121023`*^9, 3.870268334098851*^9}, {
   3.8702685924460506`*^9, 3.8702686225841513`*^9}, {3.870268703942307*^9, 
   3.870268705943961*^9}, {3.870269312732099*^9, 3.870269332329034*^9}, 
   3.870269387523682*^9, 3.8702701683120728`*^9, 3.870284102038679*^9, 
   3.8703392367936487`*^9, {3.8703439337016087`*^9, 3.870343952075376*^9}, {
   3.870346743844687*^9, 3.870346744778583*^9}, {3.8703516694254837`*^9, 
   3.8703516715909233`*^9}, {3.8704593304267807`*^9, 3.870459331586244*^9}, {
   3.8705328787860823`*^9, 3.8705328835039053`*^9}, 3.870536477259179*^9, {
   3.8705369618133173`*^9, 3.870536962371133*^9}, {3.8708898760817204`*^9, 
   3.870889894561831*^9}, {3.871127786203492*^9, 3.8711277867453403`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"07268f6d-20a7-4d41-b2fd-529cf18c84a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"896", " ", 
     SuperscriptBox["u", "7"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 896] $CellContext`m 
    Pi $CellContext`u^(-7) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.87026833437712*^9, {3.8702685947615023`*^9, 3.870268622980816*^9}, 
   3.8702686693258657`*^9, 3.870268706385272*^9, {3.870269320335374*^9, 
   3.870269333184082*^9}, 3.870269388264935*^9, 3.870269480304908*^9, {
   3.870269586106164*^9, 3.870269593408037*^9}, 3.870270180610087*^9, 
   3.87028013909121*^9, 3.870283758301193*^9, {3.870284187004694*^9, 
   3.870284210495964*^9}, 3.870338406934692*^9, 3.870339237682111*^9, {
   3.8703439399571123`*^9, 3.870343953896887*^9}, 3.870346745550239*^9, 
   3.870351672338414*^9, 3.8703525537164307`*^9, 3.870431896059433*^9, 
   3.870432910781011*^9, 3.8704335849813147`*^9, 3.870443073461307*^9, {
   3.870446176800708*^9, 3.8704462032105293`*^9}, 3.870446297294199*^9, 
   3.870446949965115*^9, 3.870448848708445*^9, 3.870451370630866*^9, {
   3.870455340631193*^9, 3.870455363835834*^9}, 3.870458057392583*^9, {
   3.870458588812325*^9, 3.8704586318749847`*^9}, {3.8704593321773376`*^9, 
   3.8704593489018297`*^9}, 3.870511549578225*^9, 3.8705309121481447`*^9, 
   3.870531094071322*^9, {3.870532880450746*^9, 3.870532883846508*^9}, {
   3.8705335140168858`*^9, 3.870533528119522*^9}, {3.870534820833727*^9, 
   3.870534826261142*^9}, 3.870535029729281*^9, 3.870535253081717*^9, 
   3.870536482366716*^9, 3.870536988370265*^9, 3.870603214229871*^9, 
   3.870869866686845*^9, 3.8708896593192377`*^9, {3.870889877211375*^9, 
   3.8708898992934303`*^9}, 3.870987146368972*^9, 3.871028047292603*^9, 
   3.8710456374899387`*^9, 3.8710459994169397`*^9, 3.871047335495192*^9, 
   3.871050752220759*^9, 3.871062656804001*^9, 3.8711169332434464`*^9, 
   3.871117240606885*^9, 3.871125472738199*^9, 3.871126498655431*^9, 
   3.8711268120634604`*^9, 3.871127576969172*^9, {3.871127833276599*^9, 
   3.871127840487185*^9}, 3.871128130456657*^9, 3.871128239974131*^9, 
   3.8722421251739492`*^9, 3.8726887723510237`*^9, 3.8726889374185*^9, 
   3.872689809015892*^9, {3.872690770711301*^9, 3.8726907993884478`*^9}, 
   3.872851044354569*^9, 3.872863169400877*^9, 3.8728772522810593`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"bf591c4f-2583-4e40-b2cf-4fe5ed9a251f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 
   3.8705370276213293`*^9}},ExpressionUUID->"3314258f-d341-4c68-96cf-\
8cfcac6f24e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"-", "1"}]], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "scalar"}]], "+", 
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "tensor"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"-", "1"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.870536976589851*^9, 3.8705369851240788`*^9}, {
  3.870889886143361*^9, 3.870889890134878*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"6a1c24de-f181-433d-9bf4-a9826c4895fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"896", " ", 
     SuperscriptBox["u", "7"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 896] $CellContext`m 
    Pi $CellContext`u^(-7) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870889890368866*^9, 3.8708899004839697`*^9}, 
   3.870987146392959*^9, 3.8710280473226337`*^9, 3.871045637513412*^9, 
   3.871045999438793*^9, 3.871047335517552*^9, 3.8710507522607737`*^9, 
   3.871062656879509*^9, 3.8711169333075647`*^9, 3.871117240656041*^9, 
   3.8711254727599983`*^9, 3.8711264986814737`*^9, 3.871126812084723*^9, 
   3.871127576984746*^9, {3.8711278365988913`*^9, 3.871127840534566*^9}, 
   3.8711281304727077`*^9, 3.871128239991824*^9, 3.87224212520268*^9, 
   3.872688772398972*^9, 3.872688937479938*^9, 3.872689809061997*^9, {
   3.8726907707453213`*^9, 3.8726907994267797`*^9}, 3.872851044415635*^9, 
   3.872863169425033*^9, 3.8728772523511*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"e64440db-1377-4825-bfda-ba01b8f1297c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"7af63196-7d82-4cfa-ba53-\
58903f36e4c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"-", "1"}]], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_m1_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
  3.871127791877256*^9, 3.87112781563561*^9}, {3.871127891208559*^9, 
  3.87112789404473*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"dc652d12-939b-42b5-bf3a-02d3b3685a80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"896", " ", 
     SuperscriptBox["u", "7"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[5, 896] $CellContext`m 
    Pi $CellContext`u^(-7) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116933375992*^9, 3.871117240714074*^9, 3.871125472780594*^9, 
   3.871126498705811*^9, 3.871126812102325*^9, 3.871127576998898*^9, {
   3.8711278183868093`*^9, 3.871127840566378*^9}, 3.8711281304848633`*^9, 
   3.8711282400088673`*^9, 3.872242125228218*^9, 3.872688772456127*^9, 
   3.872688937527349*^9, 3.872689809108452*^9, {3.872690770777913*^9, 
   3.8726907994643393`*^9}, 3.872851044476263*^9, 3.87286316945546*^9, 
   3.872877252433116*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"7319a6cb-bd16-4906-b82b-8a3b57d96acf"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_m1_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116933375992*^9, 3.871117240714074*^9, 3.871125472780594*^9, 
   3.871126498705811*^9, 3.871126812102325*^9, 3.871127576998898*^9, {
   3.8711278183868093`*^9, 3.871127840566378*^9}, 3.8711281304848633`*^9, 
   3.8711282400088673`*^9, 3.872242125228218*^9, 3.872688772456127*^9, 
   3.872688937527349*^9, 3.872689809108452*^9, {3.872690770777913*^9, 
   3.8726907994643393`*^9}, 3.872851044476263*^9, 3.87286316945546*^9, 
   3.8728772524687147`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"f9adb308-2250-4f81-95c8-7dae659177d9"],

Cell["\<\
\\frac{5 \\pi  m \\alpha _{\\text{GB}}^2 \\left(m_1^2 \\sigma _2-m_2^2 \
\\sigma
   _1\\right){}^2}{896 \\eta  m_1^4 m_2^4 u^7}+O\\left(\\alpha \
_{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, 
   3.871050752297985*^9, 3.8710535314825706`*^9, 3.8710626569928913`*^9, 
   3.871116933375992*^9, 3.871117240714074*^9, 3.871125472780594*^9, 
   3.871126498705811*^9, 3.871126812102325*^9, 3.871127576998898*^9, {
   3.8711278183868093`*^9, 3.871127840566378*^9}, 3.8711281304848633`*^9, 
   3.8711282400088673`*^9, 3.872242125228218*^9, 3.872688772456127*^9, 
   3.872688937527349*^9, 3.872689809108452*^9, {3.872690770777913*^9, 
   3.8726907994643393`*^9}, 3.872851044476263*^9, 3.87286316945546*^9, 
   3.8728772524718523`*^9},ExpressionUUID->"7914548f-504b-4848-8388-\
39aab0e901a3"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["0 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
  3.8702710148262863`*^9, 3.870271021386421*^9}, {3.870284543767219*^9, 
  3.870284547719091*^9}, {3.870284821631011*^9, 3.8702848217670803`*^9}, {
  3.87034709026856*^9, 
  3.870347090452375*^9}},ExpressionUUID->"68b16951-9bae-4ec2-af63-\
62ac0b41ae54"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347086275175*^9, 3.8703470874768343`*^9}, {
  3.870347152373131*^9, 
  3.870347157557247*^9}},ExpressionUUID->"94f1225d-4fad-442c-919f-\
2366c0e213c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"256", " ", 
             SuperscriptBox["v", "5"], "\[Eta]", " ", "\[Xi]"}]]}], ")"}]}], "/.",
         "velocity"}], "/.", "replace$quad$params"}], "/.", 
      "replace$plusminus"}], "/.", "to$einstein$frame"}], "/.", 
    "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"0", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870271029028717*^9, 3.870271127790718*^9}, {
   3.870271233519134*^9, 3.870271249710771*^9}, 3.870284102043743*^9, 
   3.8703473224114027`*^9, {3.870351639343664*^9, 3.870351640709278*^9}, {
   3.8704521056174088`*^9, 3.870452152250211*^9}, {3.870459215161076*^9, 
   3.870459242924761*^9}, {3.8704593096976233`*^9, 3.8704593151268663`*^9}, 
   3.870536419028001*^9, {3.87089183761209*^9, 3.870891854401987*^9}, {
   3.8711278498443527`*^9, 3.871127850147924*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"64b09e5a-c035-4749-91fa-e4a089bf469c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "m"}], 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "5"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"m", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"18", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["u", "5"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-3, 256] $CellContext`m $CellContext`u^(-5)/$CellContext`\[Eta], 
    0, Rational[1, 128] $CellContext`m 
    Pi $CellContext`u^(-5) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 + 
     18 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870271095433814*^9, 3.870271128136002*^9}, {
   3.870271234909679*^9, 3.870271250282806*^9}, 3.870271377901672*^9, 
   3.870280139136717*^9, 3.870283758340962*^9, {3.870284187262774*^9, 
   3.8702842105224133`*^9}, 3.870338407013948*^9, 3.870347322830256*^9, 
   3.870351641308422*^9, 3.870352553814948*^9, 3.870431896103888*^9, 
   3.870432910832546*^9, 3.870433585040842*^9, 3.87044307355042*^9, {
   3.8704461768996553`*^9, 3.870446203310066*^9}, 3.8704462973541307`*^9, 
   3.870446950128952*^9, 3.870448848771473*^9, 3.870451382759012*^9, {
   3.8704521027937326`*^9, 3.870452153586029*^9}, 3.870452477116066*^9, 
   3.870452713535489*^9, {3.870455340699092*^9, 3.870455363916644*^9}, 
   3.8704580575246553`*^9, {3.870458588946581*^9, 3.870458632024418*^9}, 
   3.870459041270299*^9, {3.8704592303451347`*^9, 3.870459243217019*^9}, 
   3.870459316422441*^9, 3.870459387184017*^9, 3.8705115501327133`*^9, 
   3.870511913000271*^9, 3.870530912230151*^9, 3.8705310941662493`*^9, 
   3.87053333554233*^9, {3.870533514286755*^9, 3.870533528297678*^9}, {
   3.870534820950243*^9, 3.8705348264041653`*^9}, 3.870535029853932*^9, 
   3.870535253239447*^9, {3.870536426912698*^9, 3.870536435368153*^9}, 
   3.870603214381201*^9, 3.870869866782033*^9, 3.870889659475814*^9, {
   3.8708918417570543`*^9, 3.870891854762788*^9}, 3.870987146451799*^9, 
   3.8710280473682547`*^9, 3.871045637565484*^9, 3.8710459994863*^9, 
   3.871047335562129*^9, 3.871050752382525*^9, 3.871062657181018*^9, 
   3.8711169334558*^9, 3.871117240762204*^9, 3.8711254728023033`*^9, 
   3.871126498737254*^9, 3.871126812129592*^9, 3.8711275770225897`*^9, 
   3.871128130535183*^9, 3.871128240062608*^9, 3.872242125288727*^9, 
   3.8726887725381317`*^9, 3.872688937606073*^9, 3.872689809175311*^9, {
   3.872690770859198*^9, 3.87269079953937*^9}, 3.87285104460647*^9, 
   3.872863169519308*^9, 3.872877252552977*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"b9bc9ffc-5032-4a31-9c86-5544a0871fdf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347100813202*^9, 3.870347101692943*^9}, {
  3.8703471623337717`*^9, 
  3.870347165205649*^9}},ExpressionUUID->"c7debced-a410-4f60-881b-\
022c1c87e2cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox[
             SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
           RowBox[{"3584", " ", 
            SuperscriptBox["v", "7"], "\[Eta]", " ", 
            SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", "4"], 
           SubscriptBox["\[Rho]d", "2"], 
           SuperscriptBox["v", "2"]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"0", "-", "scalar"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.8702711559964657`*^9, 3.870271246765275*^9}, {
   3.8702713554645863`*^9, 3.870271366334385*^9}, {3.8702800292732363`*^9, 
   3.870280031313067*^9}, {3.870280154450705*^9, 3.870280164201234*^9}, {
   3.8702803930533857`*^9, 3.870280414052956*^9}, 3.870281880356476*^9, 
   3.8702841020505733`*^9, 3.87034731386712*^9, {3.870351628408066*^9, 
   3.87035164381522*^9}, {3.870459321674062*^9, 3.870459324586858*^9}, {
   3.870532908314609*^9, 3.8705329115732107`*^9}, 3.8705333417382927`*^9, 
   3.870536420227775*^9, {3.871127851691284*^9, 3.871127852067219*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"cd1e9fa5-4591-4bbb-82ff-3e2a6f44bc31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"m", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"2623", "+", 
       RowBox[{"3640", " ", "\[Eta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "2", "2"]}], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"86016", " ", 
     SuperscriptBox["u", "5"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[1, 86016] $CellContext`m 
    Pi $CellContext`u^(-5) $CellContext`\[Eta]^(-1) (2623 + 
     3640 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8702713668089314`*^9, 3.870271373051199*^9}, 
   3.870280032232498*^9, {3.870280134531728*^9, 3.870280165076442*^9}, 
   3.8702804145332813`*^9, 3.870280848167395*^9, 3.870283758388534*^9, {
   3.87028418774498*^9, 3.870284210585765*^9}, 3.870338407150269*^9, 
   3.870347314377686*^9, 3.870351644231146*^9, 3.870352553916922*^9, 
   3.87043189617633*^9, 3.870432910901799*^9, 3.870433585132203*^9, 
   3.870443073688596*^9, {3.87044617697895*^9, 3.870446203374161*^9}, 
   3.870446297433758*^9, 3.870446950189447*^9, 3.870448848832067*^9, 
   3.870451387721388*^9, 3.870452478502366*^9, 3.870452597277409*^9, 
   3.870452713688884*^9, {3.8704553407648973`*^9, 3.8704553639922953`*^9}, 
   3.870458057595854*^9, {3.8704585890099907`*^9, 3.870458632084556*^9}, 
   3.8704593250449743`*^9, 3.8704593893377542`*^9, 3.870511550368845*^9, 
   3.870511913331745*^9, 3.8705309123055964`*^9, 3.870531094261538*^9, 
   3.870532911954067*^9, 3.87053333567309*^9, {3.870533514361589*^9, 
   3.8705335283748093`*^9}, {3.870534821032179*^9, 3.870534826484969*^9}, 
   3.870535029927424*^9, 3.870535253317582*^9, {3.870536427095951*^9, 
   3.870536435507023*^9}, 3.870603214445983*^9, 3.870869866851289*^9, 
   3.870889659556608*^9, 3.8709871465361967`*^9, 3.8710280474258003`*^9, 
   3.8710456376530037`*^9, 3.871045999560474*^9, 3.8710473356301603`*^9, 
   3.8710507524465103`*^9, 3.871062657258279*^9, 3.871116933672708*^9, 
   3.871117240828391*^9, 3.8711254728599443`*^9, 3.871126498809353*^9, 
   3.8711268121948633`*^9, 3.8711275770835667`*^9, 3.871128130594977*^9, 
   3.8711282401250353`*^9, 3.87224212537216*^9, 3.8726887725984697`*^9, 
   3.87268893767067*^9, 3.872689809235147*^9, {3.872690770928102*^9, 
   3.872690799649479*^9}, 3.872851044697874*^9, 3.872863169578011*^9, 
   3.872877252651647*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"13bdc65a-762d-455a-b80e-d656e6f663c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.870347108677124*^9, 3.870347114700898*^9}, {
  3.870537005093107*^9, 
  3.870537008403956*^9}},ExpressionUUID->"f7fe439c-e51d-436b-8242-\
7b5d37cca603"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "0"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"0", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"0", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "0"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870347365026402*^9, 3.87034740227291*^9}, {
   3.8703516508321*^9, 3.870351650960678*^9}, {3.870446336539546*^9, 
   3.8704463642031116`*^9}, {3.87051195312713*^9, 3.870511958596064*^9}, 
   3.870533348729803*^9, 3.8705335081872272`*^9, 3.870536423667749*^9, {
   3.870891889139956*^9, 3.870891897178008*^9}, {3.8708977464876337`*^9, 
   3.8708977500617237`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"3f564ee1-ab8b-4b45-b0b4-74fb4217937a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "m"}], 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "5"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"659", "+", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"685", "-", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"659", "+", 
          RowBox[{"728", " ", "\[Eta]"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"86016", " ", 
     SuperscriptBox["u", "5"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-3, 256] $CellContext`m $CellContext`u^(-5)/$CellContext`\[Eta], 
    0, Rational[5, 86016] $CellContext`m 
    Pi $CellContext`u^(-5) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ((659 + 728 $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 + 
     2 (685 - 728 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^2 
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] + (659 + 728 $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.870351651553459*^9, 3.870352554036846*^9, 3.87043189633035*^9, 
   3.8704329110214767`*^9, 3.870433585302575*^9, 3.870443074026452*^9, {
   3.870446177089464*^9, 3.870446203501606*^9}, 3.870446297540551*^9, {
   3.870446344829805*^9, 3.870446364729681*^9}, 3.8704469502985363`*^9, 
   3.870448848945067*^9, 3.870452495359376*^9, 3.87045259884317*^9, 
   3.870452713798787*^9, {3.8704553408848953`*^9, 3.870455364107545*^9}, 
   3.870458057802972*^9, {3.8704585899575987`*^9, 3.870458632982295*^9}, 
   3.8704593983435802`*^9, 3.87051155123702*^9, 3.8705119138390417`*^9, {
   3.870511954155813*^9, 3.8705119593131847`*^9}, 3.870530912580462*^9, 
   3.870531094560267*^9, {3.870533335953497*^9, 3.8705333495932913`*^9}, {
   3.870533514643417*^9, 3.870533528598236*^9}, {3.8705348213506203`*^9, 
   3.870534826706954*^9}, 3.870535030920477*^9, 3.870535253540901*^9, {
   3.8705364272995157`*^9, 3.8705364357033777`*^9}, 3.870603214643811*^9, 
   3.870869867077622*^9, 3.8708896600028763`*^9, {3.870891890861155*^9, 
   3.870891897659976*^9}, 3.870897750589691*^9, 3.870987146787978*^9, 
   3.871028047582004*^9, 3.871045637917419*^9, 3.8710459997612*^9, 
   3.8710473358364897`*^9, 3.871050752607785*^9, 3.871062657451509*^9, 
   3.8711169338796663`*^9, 3.8711172409728413`*^9, 3.871125472992681*^9, 
   3.871126498963853*^9, 3.8711268123526983`*^9, 3.8711275772174883`*^9, 
   3.871128130742536*^9, 3.871128240272698*^9, 3.872242125591756*^9, 
   3.8726887727393627`*^9, 3.872688937870913*^9, 3.8726898093789597`*^9, {
   3.8726907710709667`*^9, 3.872690799820964*^9}, 3.872851044887725*^9, 
   3.872863169719825*^9, 3.8728772528877277`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"341c73eb-fca4-4592-b0b6-b5b5692ce82e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"9874c25b-9f57-4316-82cf-\
58af613811fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", "0"], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{"\[Kappa]", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_0_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
  3.8710496441263638`*^9, 3.871049657947694*^9}, {3.8710497666781797`*^9, 
  3.871049769093381*^9}, {3.871127856551401*^9, 3.871127877220729*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"25a4a382-0c22-4f84-9297-7ca0bd754e58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "m"}], 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "5"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"86016", " ", 
      SuperscriptBox["u", "5"], " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"]}]], 
    RowBox[{"5", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"659", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"728", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
       RowBox[{"1370", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "-", 
       RowBox[{"1456", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        SubscriptBox["\[Sigma]", "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{"659", " ", "\[Pi]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}], "+", 
       RowBox[{"728", " ", "\[Pi]", " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-3, 256] $CellContext`m $CellContext`u^(-5)/$CellContext`\[Eta], 
    0, Rational[
     5, 86016] $CellContext`m $CellContext`u^(-5) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     659 Pi Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + 
     728 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + 
     1370 Pi Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] - 
     1456 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 1]^2 
     Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
     Subscript[$CellContext`\[Sigma], 2] + 
     659 Pi Subscript[$CellContext`m, 1]^4 
      Subscript[$CellContext`\[Sigma], 2]^2 + 
     728 Pi $CellContext`\[Eta] Subscript[$CellContext`m, 1]^4 
      Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.871116933959813*^9, 
   3.871117241038712*^9, 3.87112547301333*^9, 3.871126498988082*^9, 
   3.871126812373602*^9, 3.871127577235982*^9, 3.871128130760923*^9, 
   3.8711282402918673`*^9, 3.872242125623249*^9, 3.872688772817739*^9, 
   3.872688937914421*^9, 3.872689809430395*^9, {3.872690771120701*^9, 
   3.872690799865959*^9}, 3.87285104492426*^9, 3.872863169737875*^9, 
   3.872877252953135*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"71e027c0-3435-4316-8d89-3918e721cb0f"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_0_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.871116933959813*^9, 
   3.871117241038712*^9, 3.87112547301333*^9, 3.871126498988082*^9, 
   3.871126812373602*^9, 3.871127577235982*^9, 3.871128130760923*^9, 
   3.8711282402918673`*^9, 3.872242125623249*^9, 3.872688772817739*^9, 
   3.872688937914421*^9, 3.872689809430395*^9, {3.872690771120701*^9, 
   3.872690799865959*^9}, 3.87285104492426*^9, 3.872863169737875*^9, 
   3.872877252995837*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"acdf8c18-540c-4ca5-ada0-969f37f46cfc"],

Cell["\<\
-\\frac{3 m}{256 \\left(\\eta  u^5\\right)}+\\frac{5 m \\alpha \
_{\\text{GB}}^2 \\left(728
   \\pi  \\eta  m_1^4 \\sigma _2^2-1456 \\pi  \\eta  m_2^2 m_1^2 \\sigma _1 \
\\sigma
   _2+728 \\pi  \\eta  m_2^4 \\sigma _1^2+659 \\pi  m_1^4 \\sigma _2^2+1370 \
\\pi  m_2^2
   m_1^2 \\sigma _1 \\sigma _2+659 \\pi  m_2^4 \\sigma _1^2\\right)}{86016 \
\\eta  m_1^4
   m_2^4 u^5}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049769647414*^9, 
   3.8710507526867237`*^9, 3.8710626577173567`*^9, 3.871116933959813*^9, 
   3.871117241038712*^9, 3.87112547301333*^9, 3.871126498988082*^9, 
   3.871126812373602*^9, 3.871127577235982*^9, 3.871128130760923*^9, 
   3.8711282402918673`*^9, 3.872242125623249*^9, 3.872688772817739*^9, 
   3.872688937914421*^9, 3.872689809430395*^9, {3.872690771120701*^9, 
   3.872690799865959*^9}, 3.87285104492426*^9, 3.872863169737875*^9, 
   3.872877253000698*^9},ExpressionUUID->"22e03d57-e1f8-4e43-830a-\
2284b237bd5f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["0.5 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 
   3.870347061332535*^9},ExpressionUUID->"d54baeef-da2d-473b-98d1-\
e8f4fb3debbc"],

Cell[CellGroupData[{

Cell["Nondipolar term", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 3.870347208934148*^9}, {
  3.8705370673024807`*^9, 
  3.870537069742364*^9}},ExpressionUUID->"0d9182d2-e86b-4285-93aa-\
1dc94df4cb0e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0.5", "-", "tensor"}]], ":=", "0"}]], "Input",
 CellChangeTimes->{{3.8705370708655663`*^9, 3.870537075431266*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"ad67bf7f-d4e6-466a-acaa-ad1b1dbc8f64"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 
  3.870347208934148*^9}},ExpressionUUID->"b5d353c4-29d3-43ee-a476-\
0e002752e36b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"0.5", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox[
             SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
           RowBox[{"3584", " ", 
            SuperscriptBox["v", "7"], "\[Eta]", " ", 
            SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "2"], 
           SubscriptBox["\[Rho]d", "3"], 
           SuperscriptBox["v", "3"]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"0.5", "-", "scalar"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.870347220510192*^9, 3.870347220646821*^9}, {
   3.8703472564158773`*^9, 3.87034729823181*^9}, 3.870347796950757*^9, {
   3.870351607273078*^9, 3.870351616453949*^9}, {3.8703537305442533`*^9, 
   3.870353731671707*^9}, {3.870459594970804*^9, 3.8704595988499002`*^9}, 
   3.870536397003986*^9, {3.870537020087769*^9, 3.870537020613908*^9}, {
   3.870869947613209*^9, 3.870869948888989*^9}, {3.871127899771575*^9, 
   3.871127900182673*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"eabe18fa-448a-40e5-964f-871543067e54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"896", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 896] $CellContext`m 
    Pi $CellContext`u^(-4) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870347283447586*^9, 3.870347298830296*^9}, 
   3.870347798008651*^9, {3.870351611072994*^9, 3.870351616762938*^9}, 
   3.870352554100245*^9, 3.8703537999693947`*^9, 3.8704318963724613`*^9, 
   3.870432911074047*^9, 3.87043358534023*^9, 3.87044307419128*^9, {
   3.870446177178267*^9, 3.870446203565158*^9}, 3.8704462976480637`*^9, 
   3.870446950537696*^9, 3.870448849055089*^9, {3.8704553410663347`*^9, 
   3.870455364285548*^9}, 3.870458057985859*^9, {3.870458592217697*^9, 
   3.870458633362659*^9}, 3.8704595991675158`*^9, 3.870511551812838*^9, 
   3.8705309126655703`*^9, 3.870531094645692*^9, 3.870532961304317*^9, 
   3.870533327567727*^9, {3.87053352154959*^9, 3.8705335287147408`*^9}, {
   3.870534821478142*^9, 3.870534826825325*^9}, 3.870535032910611*^9, 
   3.870535253662635*^9, 3.870536402020327*^9, 3.870537078808466*^9, 
   3.870603214762392*^9, 3.8708698671832438`*^9, {3.870869949299152*^9, 
   3.8708699641838083`*^9}, 3.870889660290265*^9, 3.87098714697017*^9, 
   3.8710280476761208`*^9, 3.871045638100751*^9, 3.87104599991816*^9, 
   3.871047335978443*^9, 3.871050752747332*^9, 3.871062657839159*^9, 
   3.871116934074205*^9, 3.87111724112226*^9, 3.87112547306067*^9, 
   3.871126499043873*^9, 3.871126812432291*^9, 3.8711275772838087`*^9, 
   3.871128130840375*^9, 3.8711282403645067`*^9, 3.872242125708432*^9, 
   3.872688772990135*^9, 3.872688938028242*^9, 3.872689809533979*^9, {
   3.872690771223493*^9, 3.87269080007568*^9}, 3.8728510450725307`*^9, 
   3.872863169809853*^9, 3.872877253116827*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"32b93359-3119-43a9-ac21-0f2de5d99903"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.870347198949882*^9, 3.870347208934148*^9}, {
  3.8705370361578283`*^9, 
  3.8705370393340073`*^9}},ExpressionUUID->"0e54d7c0-0acc-434e-b770-\
39700d089e45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "0.5"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"0.5", "-", "scalar"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"0.5", "-", "tensor"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", "0.5"], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870537045432314*^9, 3.870537058807077*^9}, {
   3.8708699690187807`*^9, 3.870870017241909*^9}, 3.870897865408959*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"d60b9f30-d908-4447-92d4-51a851cf59f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"896", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 896] $CellContext`m 
    Pi $CellContext`u^(-4) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.870869977349101*^9, 3.870870017567754*^9}, 
   3.870889660435986*^9, 3.870897865885516*^9, 3.870987147117013*^9, 
   3.87102804776495*^9, 3.871045638257001*^9, 3.8710460000743313`*^9, 
   3.871047336091977*^9, 3.871050752847542*^9, 3.871062657954339*^9, 
   3.8711169341896772`*^9, 3.87111724122789*^9, 3.8711254731406527`*^9, 
   3.871126499123073*^9, 3.871126812522173*^9, 3.8711275773645763`*^9, 
   3.871128130931044*^9, 3.87112824045415*^9, 3.872242125826461*^9, 
   3.872688773101863*^9, 3.872688938142394*^9, 3.87268980966857*^9, {
   3.872690771332559*^9, 3.8726908001698017`*^9}, 3.872851045182119*^9, 
   3.872863169900056*^9, 3.872877253221653*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"fa81d4c6-cc6f-425e-b525-a98f68ab8809"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"9919e040-2148-4f42-82ee-\
615810c10650"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   SubscriptBox["c", "0.5"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_0p5_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.871053432063332*^9, 3.8710534374120817`*^9}, {
   3.8711279052963676`*^9, 3.87112790840869*^9}, 3.872242548693199*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"748f04ed-ec23-459b-ab0d-f7d59ffae2f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Pi]"}], "+", 
          SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
     RowBox[{"896", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "4"], " ", "\[Eta]", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        SubsuperscriptBox["m", "2", "4"]}], ")"}]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-25, 896] $CellContext`m 
    Pi $CellContext`u^(-4) $CellContext`\[Eta]^(-1) (3 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (-Subscript[$CellContext`m, 2]^2 
       Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.8711169342692137`*^9, 3.871117241273223*^9, 3.871125473170451*^9, 
   3.871126499149085*^9, 3.871126812538521*^9, 3.871127577386668*^9, 
   3.871128130943735*^9, 3.871128240469379*^9, 3.872242125855818*^9, 
   3.872688773146586*^9, 3.87268893819485*^9, 3.872689809701148*^9, {
   3.872690771357153*^9, 3.872690800206809*^9}, 3.8728510452228117`*^9, 
   3.8728631699198008`*^9, 3.87287725327705*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"fbff8675-747c-42b9-97d2-64fde29f457b"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_0p5_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.8711169342692137`*^9, 3.871117241273223*^9, 3.871125473170451*^9, 
   3.871126499149085*^9, 3.871126812538521*^9, 3.871127577386668*^9, 
   3.871128130943735*^9, 3.871128240469379*^9, 3.872242125855818*^9, 
   3.872688773146586*^9, 3.87268893819485*^9, 3.872689809701148*^9, {
   3.872690771357153*^9, 3.872690800206809*^9}, 3.8728510452228117`*^9, 
   3.8728631699198008`*^9, 3.872877253312289*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"94183dce-b32a-4f19-8e7f-61bff5da9c00"],

Cell["\<\
-\\frac{25 \\alpha _{\\text{GB}}^2 \\left(\\pi  m \\left(f_3^{\\text{ST}}+3 \
\\pi \\right)
   \\left(m_1^2 \\sigma _2-m_2^2 \\sigma _1\\right){}^2\\right)}{896 \
\\left(\\eta  m_1^4
   m_2^4 u^4\\right)}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.8710507529547443`*^9, 3.871053437660224*^9, 3.871062658084241*^9, 
   3.8711169342692137`*^9, 3.871117241273223*^9, 3.871125473170451*^9, 
   3.871126499149085*^9, 3.871126812538521*^9, 3.871127577386668*^9, 
   3.871128130943735*^9, 3.871128240469379*^9, 3.872242125855818*^9, 
   3.872688773146586*^9, 3.87268893819485*^9, 3.872689809701148*^9, {
   3.872690771357153*^9, 3.872690800206809*^9}, 3.8728510452228117`*^9, 
   3.8728631699198008`*^9, 
   3.872877253314701*^9},ExpressionUUID->"8ff86137-127c-4dce-b589-\
e12f0051a642"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1PN", "Subsection",
 CellChangeTimes->{{3.870347809275844*^9, 
  3.870347809836071*^9}},ExpressionUUID->"ab5ebc39-f6db-48dd-914b-\
6f6d13a14247"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"69e59576-7530-4e30-820f-\
2d208bba18f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"256", " ", 
             SuperscriptBox["v", "5"], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["20", "9"], 
           SubscriptBox["\[Rho]nd", "2"], 
           SuperscriptBox["v", "2"]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"1", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.8705311270190496`*^9, 
   3.8705311397635593`*^9}, 3.870536357556435*^9, {3.870897936001239*^9, 
   3.8708979411029987`*^9}, {3.871127914373624*^9, 3.8711279146806107`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"80c24f03-0ece-4528-bf08-5fcfc06859c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"743", "+", 
          RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], 
     RowBox[{"64512", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"535", "+", 
       RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"96768", " ", 
     SuperscriptBox["u", "3"], " ", "\[Eta]", " ", 
     SubsuperscriptBox["m", "1", "4"], " ", 
     SubsuperscriptBox["m", "2", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      64512] $CellContext`m $CellContext`u^(-3) $CellContext`\[Eta]^(-1) (743 + 
     924 $CellContext`\[Eta]), 0, Rational[5, 96768] $CellContext`m 
    Pi $CellContext`u^(-3) $CellContext`\[Eta]^(-1) (535 + 
     924 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.870347864965836*^9, 3.8703516917611427`*^9, 3.870352554163761*^9, 
   3.870431896437014*^9, 3.8704329111948338`*^9, 3.870433585393985*^9, 
   3.8704430742792253`*^9, {3.8704461772279263`*^9, 3.870446203609975*^9}, 
   3.8704462977041597`*^9, 3.870446950656166*^9, 3.8704488492687187`*^9, 
   3.870455163386928*^9, {3.8704553412672033`*^9, 3.870455364418117*^9}, 
   3.870458058129133*^9, {3.870458592385456*^9, 3.870458633559432*^9}, 
   3.870511552349305*^9, 3.870530912822472*^9, 3.8705310948040733`*^9, 
   3.870531140174775*^9, {3.870533522018815*^9, 3.8705335289148397`*^9}, {
   3.870534821698448*^9, 3.870534827149766*^9}, 3.87053503314347*^9, 
   3.8705352538614483`*^9, 3.870536366361218*^9, 3.870603214976275*^9, 
   3.870869867382703*^9, 3.8708896606616697`*^9, 3.8708979415921803`*^9, 
   3.870987147325062*^9, 3.871028047878634*^9, 3.871046000268866*^9, 
   3.871047336324957*^9, 3.8710507530036383`*^9, 3.8710626581503477`*^9, 
   3.8711169343497057`*^9, 3.8711172413175383`*^9, 3.87112547321235*^9, 
   3.8711264991921*^9, 3.871126812579364*^9, 3.871127577437716*^9, 
   3.871128131007666*^9, 3.871128240568487*^9, 3.872242125940572*^9, 
   3.872242575132142*^9, 3.8726887732390003`*^9, 3.872688938301693*^9, 
   3.872689809838266*^9, {3.8726907714302063`*^9, 3.8726908003905363`*^9}, 
   3.872851045324541*^9, 3.872863169985128*^9, 3.872877253376988*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"ce73a4f4-5124-4bf0-bb11-e3bfb750a43d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eq 81c (dipolar term)", "Subsubsection",
 CellChangeTimes->{{3.87034786988449*^9, 
  3.8703478744844723`*^9}},ExpressionUUID->"3cf23b5b-47fd-473b-8521-\
fb5a679d9fc5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1", "-", "scalar"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"m", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox[
              SubscriptBox["S", "-"], "2"], "\[Zeta]"}], 
            RowBox[{"3584", " ", 
             SuperscriptBox["v", "7"], "\[Eta]", " ", 
             SuperscriptBox["\[Xi]", "2"]}]], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["35", "9"], 
            SubscriptBox["\[Rho]d", "4"], 
            SuperscriptBox["v", "4"]}], ")"}]}], "/.", "velocity"}], "/.", 
        "replace$masses"}], "/.", "replace$quad$params"}], "/.", 
      "replace$plusminus"}], "/.", "to$einstein$frame"}], "/.", 
    "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"1", "-", "scalar"}]], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  RowBox[{"Simplify", "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.870351364062846*^9, 3.8703513925963287`*^9}, {
   3.870351697823*^9, 3.87035169915911*^9}, 3.870352704383771*^9, {
   3.870352803537669*^9, 3.870352804548983*^9}, {3.870354568729849*^9, 
   3.870354585679439*^9}, {3.870354617972403*^9, 3.87035463763932*^9}, {
   3.870354750371401*^9, 3.870354765676531*^9}, {3.870512245391252*^9, 
   3.870512289819194*^9}, {3.870531118563548*^9, 3.870531147419095*^9}, {
   3.870532924138657*^9, 3.870532932971884*^9}, 3.870536359558033*^9, {
   3.870897945280616*^9, 3.870897970647172*^9}, {3.8711279164049063`*^9, 
   3.871127916759038*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"05693ada-e002-4b01-b1e7-69763fb29417"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["u", "3"], " ", 
      SubsuperscriptBox["m", "1", "5"], " ", 
      SubsuperscriptBox["m", "2", "5"]}]], 
    RowBox[{"25", " ", "m", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"]}], "-", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["12497995", "1016064"], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["f", "4", "ST"]}], "+", 
       FractionBox[
        RowBox[{"165", " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"15407", " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"]}], 
        RowBox[{"1440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["m", "1"], "+", 
            SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "-", 
           SubscriptBox["m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[25, 1152] $CellContext`m Pi $CellContext`u^(-3) 
    Subscript[$CellContext`m, 1]^(-5) 
    Subscript[$CellContext`m, 2]^(-5) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^2 (
      Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2 (
     Rational[12497995, 1016064] - 2 
     Subscript[$CellContext`f, 4]^$CellContext`ST + 
     Rational[165, 16] Subscript[$CellContext`m, 1]^2 
      Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-4) + 
     Rational[15407, 1440] Subscript[$CellContext`m, 1] 
      Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-2) + 
     Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
       Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
        Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
         Subscript[$CellContext`\[Sigma], 1] + 
        Subscript[$CellContext`m, 1]^2 
         Subscript[$CellContext`\[Sigma], 2])^(-1) (
       Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
       Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2]))}, 
   2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8704551566064034`*^9, {3.8704553416582737`*^9, 3.870455364815674*^9}, 
   3.870458058491167*^9, {3.8704585928165293`*^9, 3.870458634193985*^9}, 
   3.870511553385994*^9, {3.870512263168606*^9, 3.8705122913158417`*^9}, 
   3.870530913345667*^9, {3.870531095009206*^9, 3.870531148102832*^9}, 
   3.870532926644659*^9, {3.870533522393415*^9, 3.870533529257203*^9}, {
   3.8705348220896807`*^9, 3.8705348275215178`*^9}, 3.870535033487173*^9, 
   3.870535254228066*^9, 3.8705363671769876`*^9, 3.870603215646049*^9, 
   3.870869868297842*^9, 3.87088966161987*^9, {3.8708979506480627`*^9, 
   3.870897971652224*^9}, 3.870987148019299*^9, 3.87102804851468*^9, 
   3.8710460010957947`*^9, 3.871047337332561*^9, 3.871050753655183*^9, 
   3.871062658802711*^9, 3.87111693510425*^9, 3.871117242013042*^9, 
   3.871125473862029*^9, 3.871126499870386*^9, 3.871126813267193*^9, 
   3.871127578175343*^9, 3.871128131706093*^9, 3.8711282412715597`*^9, 
   3.8722421267838383`*^9, 3.872242576170189*^9, 3.872688773942669*^9, 
   3.872688939043303*^9, 3.872689810516597*^9, {3.872690772124982*^9, 
   3.872690801064838*^9}, 3.872851046083829*^9, 3.8728631706337433`*^9, 
   3.872877254196595*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"8f62c11a-d9bc-4a86-aa83-b8bc916dd7da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870537090552136*^9, 
  3.870537093175535*^9}},ExpressionUUID->"b1ddf405-e2db-44c1-8971-\
9a7e70f2eb54"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "1"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"1", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"1", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    SubscriptBox["c", "1"], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  RowBox[{"FullSimplify", "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}]}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, 3.870536362861332*^9, {3.870898052953678*^9, 
   3.870898086649238*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"6050e232-a62b-430c-b343-6ec21f521365"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"743", "+", 
          RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], 
     RowBox[{"64512", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"193536", " ", 
      SuperscriptBox["u", "3"], " ", 
      SubsuperscriptBox["m", "1", "5"], " ", 
      SubsuperscriptBox["m", "2", "5"]}]], 
    RowBox[{"5", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"840", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["12497995", "1016064"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["f", "4", "ST"]}], "+", 
          FractionBox[
           RowBox[{"165", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"15407", " ", 
            SubscriptBox["m", "1"], " ", 
            SubscriptBox["m", "2"]}], 
           RowBox[{"1440", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "-", 
              SubscriptBox["m", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               SubscriptBox["\[Sigma]", "1"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "+", 
              SubscriptBox["m", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["m", "2", "2"]}], " ", 
               SubscriptBox["\[Sigma]", "1"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "\[Eta]"], 
        RowBox[{
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"535", "+", 
              RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
            SubsuperscriptBox["m", "2", "4"], " ", 
            SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"535", "+", 
              RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{"743", "+", 
                 RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SubsuperscriptBox["m", "2", "4"]}], "+", 
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"535", "+", 
                 RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
               SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}]}], 
          ")"}]}]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      64512] $CellContext`m $CellContext`u^(-3) $CellContext`\[Eta]^(-1) (743 + 
     924 $CellContext`\[Eta]), 0, 
    Rational[5, 193536] $CellContext`m $CellContext`u^(-3) 
    Subscript[$CellContext`m, 1]^(-5) 
    Subscript[$CellContext`m, 2]^(-5) (
     840 Pi (Subscript[$CellContext`m, 1] + Subscript[$CellContext`m, 2])^2 (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
        Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`\[Sigma], 2])^2 (Rational[12497995, 1016064] - 
       2 Subscript[$CellContext`f, 4]^$CellContext`ST + 
       Rational[165, 16] Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-4) + 
       Rational[15407, 1440] Subscript[$CellContext`m, 1] 
        Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-2) + 
       Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
         Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
           Subscript[$CellContext`\[Sigma], 1] + 
          Subscript[$CellContext`m, 1]^2 
           Subscript[$CellContext`\[Sigma], 2])^(-1) (
         Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
         Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`\[Sigma], 2])) + $CellContext`\[Eta]^(-1) 
      Subscript[$CellContext`m, 1] 
      Subscript[$CellContext`m, 2] (
       2 Pi (535 + 924 $CellContext`\[Eta]) Subscript[$CellContext`m, 2]^4 
        Subscript[$CellContext`\[Sigma], 1]^2 + 
       4 Pi (535 + 924 $CellContext`\[Eta]) Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] 
        Subscript[$CellContext`\[Sigma], 2] + 
       Subscript[$CellContext`m, 1]^4 ((-3) (743 + 
           924 $CellContext`\[Eta]) $CellContext`\[Kappa]^2 
          Subscript[$CellContext`m, 2]^4 + 
         2 Pi (535 + 924 $CellContext`\[Eta]) 
          Subscript[$CellContext`\[Sigma], 2]^2)))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.87035174243005*^9, 3.8703525576149797`*^9, 3.8703537924093018`*^9, 
   3.870354671919794*^9, 3.870431899145434*^9, 3.87043291372888*^9, 
   3.870433587778634*^9, 3.870443077352597*^9, {3.870446179698965*^9, 
   3.870446208353554*^9}, 3.870446300126989*^9, 3.870446953083696*^9, 
   3.87044885182793*^9, 3.870455174647724*^9, {3.8704553439476757`*^9, 
   3.870455367075201*^9}, 3.870458060650691*^9, {3.8704585951059*^9, 
   3.870458636596643*^9}, 3.870511559350189*^9, 3.8705309177429934`*^9, 
   3.8705311004373407`*^9, {3.870533522948564*^9, 3.870533534674877*^9}, {
   3.870534822591476*^9, 3.870534833340551*^9}, 3.870535038652742*^9, 
   3.870535259739931*^9, 3.8705354405560427`*^9, 3.8705363733056717`*^9, 
   3.870603221194497*^9, 3.870869873559493*^9, 3.870889667757762*^9, {
   3.870898063950124*^9, 3.870898092589664*^9}, 3.870987153309923*^9, 
   3.871028053845397*^9, 3.8710460069069653`*^9, 3.871047343394019*^9, 
   3.871050759791709*^9, 3.871062664342861*^9, 3.871116940904935*^9, 
   3.871117247908794*^9, 3.871125479321692*^9, 3.871126505709084*^9, 
   3.871126818925308*^9, 3.871127584181679*^9, 3.8711281374504004`*^9, 
   3.871128247073962*^9, 3.872242133979376*^9, 3.872242583642043*^9, 
   3.8726887797681017`*^9, 3.872688944877771*^9, 3.87268981624282*^9, {
   3.872690777794878*^9, 3.872690806765655*^9}, 3.872851053034272*^9, 
   3.872863176251575*^9, 3.872877262881315*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"2628d2f3-1f42-4cbd-a62c-1320c4483edd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"93ca1da5-d828-4446-96c5-\
07f6965d0056"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", " ", "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_1_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
   3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
   3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
   3.871049846765036*^9, 3.8710498555792217`*^9}, {3.871053331815146*^9, 
   3.871053395109907*^9}, {3.871127921674983*^9, 3.871127925126465*^9}, 
   3.872242562356927*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b794eaf2-3c6a-451b-910a-12aac68efe46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"743", "+", 
          RowBox[{"924", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], 
     RowBox[{"64512", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "3"], " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"193536", " ", 
      SuperscriptBox["u", "3"], " ", 
      SubsuperscriptBox["m", "1", "5"], " ", 
      SubsuperscriptBox["m", "2", "5"]}]], 
    RowBox[{"5", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"535", "+", 
           RowBox[{"924", " ", "\[Eta]"}]}], ")"}], " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             SubscriptBox["\[Sigma]", "1"]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"]}], "\[Eta]"], "+", 
       RowBox[{"840", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "1"], "+", 
           SubscriptBox["m", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["12497995", "1016064"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["f", "4", "ST"]}], "+", 
          FractionBox[
           RowBox[{"165", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"15407", " ", 
            SubscriptBox["m", "1"], " ", 
            SubscriptBox["m", "2"]}], 
           RowBox[{"1440", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"11", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "-", 
              SubscriptBox["m", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               SubscriptBox["\[Sigma]", "1"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "1"], "+", 
              SubscriptBox["m", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["m", "2", "2"]}], " ", 
               SubscriptBox["\[Sigma]", "1"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}]]}], ")"}]}]}], 
      ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      64512] $CellContext`m $CellContext`u^(-3) $CellContext`\[Eta]^(-1) (743 + 
     924 $CellContext`\[Eta]), 0, 
    Rational[5, 193536] $CellContext`m $CellContext`u^(-3) 
    Subscript[$CellContext`m, 1]^(-5) 
    Subscript[$CellContext`m, 2]^(-5) (
     2 Pi $CellContext`\[Eta]^(-1) (535 + 924 $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 1] 
      Subscript[$CellContext`m, 2] (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
        Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`\[Sigma], 2])^2 + 
     840 Pi (Subscript[$CellContext`m, 1] + Subscript[$CellContext`m, 2])^2 (
        Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] - 
        Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`\[Sigma], 2])^2 (Rational[12497995, 1016064] - 
       2 Subscript[$CellContext`f, 4]^$CellContext`ST + 
       Rational[165, 16] Subscript[$CellContext`m, 1]^2 
        Subscript[$CellContext`m, 2]^2 (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-4) + 
       Rational[15407, 1440] Subscript[$CellContext`m, 1] 
        Subscript[$CellContext`m, 2] (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-2) + 
       Rational[-11, 2] (Subscript[$CellContext`m, 1] - 
         Subscript[$CellContext`m, 2]) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) (-Subscript[$CellContext`m, 2]^2 
           Subscript[$CellContext`\[Sigma], 1] + 
          Subscript[$CellContext`m, 1]^2 
           Subscript[$CellContext`\[Sigma], 2])^(-1) (
         Subscript[$CellContext`m, 2]^2 Subscript[$CellContext`\[Sigma], 1] + 
         Subscript[$CellContext`m, 1]^2 
          Subscript[$CellContext`\[Sigma], 2])))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116941477188*^9, 3.8711172483975887`*^9, 
   3.871125479732665*^9, 3.871126506124762*^9, 3.87112681932076*^9, 
   3.871127584657502*^9, 3.871128137883852*^9, 3.871128247515217*^9, 
   3.87224213452705*^9, 3.872242584205*^9, 3.872688780257819*^9, 
   3.872688945333119*^9, 3.872689816711475*^9, {3.872690778273834*^9, 
   3.872690807225737*^9}, 3.872851053608014*^9, 3.87286317680133*^9, 
   3.872877263597766*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"6adb6b5f-5d5b-4d75-85bb-a6cf3a75b453"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_1_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116941477188*^9, 3.8711172483975887`*^9, 
   3.871125479732665*^9, 3.871126506124762*^9, 3.87112681932076*^9, 
   3.871127584657502*^9, 3.871128137883852*^9, 3.871128247515217*^9, 
   3.87224213452705*^9, 3.872242584205*^9, 3.872688780257819*^9, 
   3.872688945333119*^9, 3.872689816711475*^9, {3.872690778273834*^9, 
   3.872690807225737*^9}, 3.872851053608014*^9, 3.87286317680133*^9, 
   3.872877263656163*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"03e8f850-51b8-4b84-a0dd-e585c6143f82"],

Cell["\<\
-\\frac{5 ((924 \\eta +743) m)}{64512 \\left(\\eta  u^3\\right)}+\\frac{5 m \
\\alpha
   _{\\text{GB}}^2 \\left(840 \\pi  \\left(m_1+m_2\\right){}^2 \\left(m_2^2 \
\\sigma
   _1-m_1^2 \\sigma _2\\right){}^2 \\left(-2 f_4^{\\text{ST}}-\\frac{11
   \\left(m_1-m_2\\right) \\left(m_1^2 \\sigma _2+m_2^2 \\sigma _1\\right)}{2
   \\left(m_1+m_2\\right) \\left(m_1^2 \\sigma _2-m_2^2 \\sigma \
_1\\right)}+\\frac{15407
   m_1 m_2}{1440 \\left(m_1+m_2\\right){}^2}+\\frac{165 m_1^2 m_2^2}{16
   \\left(m_1+m_2\\right){}^4}+\\frac{12497995}{1016064}\\right)+\\frac{2 \
\\pi  (924
   \\eta +535) m_1 m_2 \\left(m_1^2 \\sigma _2+m_2^2 \\sigma _1\\right){}^2}{\
\\eta
   }\\right)}{193536 m_1^5 m_2^5 u^3}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, 
   3.871050761798909*^9, {3.871053346370742*^9, 3.871053395628746*^9}, 
   3.871062666380756*^9, 3.871116941477188*^9, 3.8711172483975887`*^9, 
   3.871125479732665*^9, 3.871126506124762*^9, 3.87112681932076*^9, 
   3.871127584657502*^9, 3.871128137883852*^9, 3.871128247515217*^9, 
   3.87224213452705*^9, 3.872242584205*^9, 3.872688780257819*^9, 
   3.872688945333119*^9, 3.872689816711475*^9, {3.872690778273834*^9, 
   3.872690807225737*^9}, 3.872851053608014*^9, 3.87286317680133*^9, 
   3.8728772636588707`*^9},ExpressionUUID->"d65a106c-1815-4db1-b8dc-\
550f7c75f7a7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1.5 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 3.870347061332535*^9, {
   3.8704549285200777`*^9, 3.870454928647662*^9}, 3.871038552692122*^9, {
   3.8710459486848383`*^9, 
   3.871045949457328*^9}},ExpressionUUID->"c9008e69-7e03-48a2-baf4-\
b38ebb661fe7"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"a2941266-657e-4e97-af19-\
992059c53537"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1.5", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"256", " ", 
             SuperscriptBox["v", "5"], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"4", 
           SubscriptBox["\[Rho]nd", "3"], 
           SuperscriptBox["v", "3"]}], ")"}]}], "/.", "velocity"}], "/.", 
       "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
     "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
   SubscriptBox["replace$\[Alpha]", "0"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"1.5", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubsuperscriptBox["f", "3", "ST"], "->", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.870454988153038*^9, 
   3.8704550188253593`*^9}, {3.870531285413929*^9, 3.870531291667342*^9}, {
   3.870535345712886*^9, 3.870535346606205*^9}, {3.870535674082917*^9, 
   3.870535674211727*^9}, 3.8705363491983747`*^9, {3.870898715756447*^9, 
   3.870898746172171*^9}, {3.870898809269368*^9, 3.870898810284007*^9}, {
   3.8708988450946293`*^9, 3.8708988962471457`*^9}, {3.87103857336735*^9, 
   3.87103857449295*^9}, {3.871045933332561*^9, 3.8710459576554337`*^9}, {
   3.8711279334880123`*^9, 3.87112793384865*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"85db6b4e-015f-4944-a52e-2fb229b8c0f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]"}], "+", 
       SubsuperscriptBox["f", "3", "ST"]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["f", "3", "ST"]}]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Pi]"}], "+", 
            SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[3, 
      64] $CellContext`m $CellContext`u^(-2) $CellContext`\[Eta]^(-1) (4 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST), 0, 
    Rational[-1, 32] $CellContext`m 
    Pi $CellContext`u^(-2) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) ((8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
     2 (56 Pi + 3 Subscript[$CellContext`f, 3]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`\[Sigma], 1] 
     Subscript[$CellContext`\[Sigma], 2] + (8 Pi + 
       Subscript[$CellContext`f, 3]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, 3.8710460085002403`*^9, 
   3.871047345032542*^9, 3.8710507618858643`*^9, 3.871062666458609*^9, 
   3.871116941561686*^9, 3.871117248477055*^9, 3.871125479810828*^9, 
   3.871126506212036*^9, 3.871126819395899*^9, 3.871127584759059*^9, 
   3.871128137999778*^9, 3.8711282476271687`*^9, 3.872242134661683*^9, 
   3.872688780431918*^9, 3.872688945450609*^9, 3.872689816818331*^9, {
   3.872690778397616*^9, 3.8726908073302813`*^9}, 3.872851053759015*^9, 
   3.872863176944726*^9, 3.872877263732677*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"bbc87fe0-8c3a-423c-a684-0e475b62772d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
    RowBox[{"16", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
         RowBox[{"14", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubscriptBox["\[Sigma]", "1"], " ", 
          SubscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", "\[Eta]", " ", 
       SubsuperscriptBox["m", "1", "4"], " ", 
       SubsuperscriptBox["m", "2", "4"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[3, 16] $CellContext`m Pi $CellContext`u^(-2)/$CellContext`\[Eta], 
    0, Rational[-1, 4] $CellContext`m 
    Pi^2 $CellContext`u^(-2) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (
     Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
     14 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
     Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, 3.8710460085002403`*^9, 
   3.871047345032542*^9, 3.8710507618858643`*^9, 3.871062666458609*^9, 
   3.871116941561686*^9, 3.871117248477055*^9, 3.871125479810828*^9, 
   3.871126506212036*^9, 3.871126819395899*^9, 3.871127584759059*^9, 
   3.871128137999778*^9, 3.8711282476271687`*^9, 3.872242134661683*^9, 
   3.872688780431918*^9, 3.872688945450609*^9, 3.872689816818331*^9, {
   3.872690778397616*^9, 3.8726908073302813`*^9}, 3.872851053759015*^9, 
   3.872863176944726*^9, 3.8728772637411127`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"5cc06913-60ed-4aa2-a4fd-0a29e7b792ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipolar term (not yet computed in the literature)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 3.8703478196037703`*^9}, {
  3.870535691978394*^9, 
  3.870535700050996*^9}},ExpressionUUID->"4bd19f73-3693-49fb-94b3-\
c29131739f2b"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"1.5", "-", "scalar"}]], ":=", "\[IndentingNewLine]", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "GB"], "2"], 
    SuperscriptBox["M", "4"]], 
   FractionBox["1", 
    SuperscriptBox["u", "2"]], 
   FractionBox["3", 
    RowBox[{"32", "\[Eta]"}]], 
   SubscriptBox["f", "4"], 
   RowBox[{"(*", 
    RowBox[{
    "we", " ", "use", " ", "the", " ", "same", " ", "form", " ", "of", " ", 
     "the", " ", "of", " ", "the", " ", "fudge", " ", "factor", " ", "used", 
     " ", "in", " ", "Lyu", " ", 
     RowBox[{"et", ".", " ", "al", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.870535707628875*^9, 3.8705357148675957`*^9}, {
   3.8705357611625023`*^9, 3.870535781378241*^9}, {3.870535828386097*^9, 
   3.870535856920841*^9}, {3.870535975655472*^9, 3.870535993542848*^9}, {
   3.87053605802485*^9, 3.870536086998465*^9}, 3.8705361687656107`*^9, 
   3.8705362856846724`*^9, {3.871038577557125*^9, 3.8710385825806093`*^9}, {
   3.871045964475*^9, 3.8710459651906023`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"dac45a59-b529-42a7-80e6-85d4433ec9d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870535803655518*^9, 3.8705358085526667`*^9}, {3.8705371024484987`*^9, 
  3.870537103504161*^9}},ExpressionUUID->"f727e420-57bf-4cb0-aef7-\
51aa38565c69"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "1.5"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"1.5", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"1.5", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["c", "1.5"], "/.", 
      SubscriptBox["replace$\[Alpha]", "0"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, {3.870535813265386*^9, 3.870535823089367*^9}, {
   3.870535924522339*^9, 3.870535938360265*^9}, {3.870898913901462*^9, 
   3.870898920364629*^9}, {3.871039317126864*^9, 3.871039325085288*^9}, {
   3.871045968476211*^9, 3.8710459754491673`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"79949008-628e-44f7-8402-4a55f0e4a488"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]"}], "+", 
       SubsuperscriptBox["f", "3", "ST"]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["f", "4"]}], 
        SuperscriptBox["M", "4"]], "+", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "\[Pi]"}], "+", 
               SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
             SubsuperscriptBox["\[Sigma]", "1", "2"]}], 
            SubsuperscriptBox["m", "1", "4"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"56", " ", "\[Pi]"}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["f", "3", "ST"]}]}], ")"}], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Pi]"}], "+", 
              SubsuperscriptBox["f", "3", "ST"]}], ")"}], " ", 
            SubsuperscriptBox["\[Sigma]", "2", "2"]}], 
           SubsuperscriptBox["m", "2", "4"]]}], ")"}]}]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[3, 
      64] $CellContext`m $CellContext`u^(-2) $CellContext`\[Eta]^(-1) (4 Pi + 
     Subscript[$CellContext`f, 3]^$CellContext`ST), 0, 
    Rational[1, 32] $CellContext`u^(-2) $CellContext`\[Eta]^(-1) (
     3 $CellContext`M^(-4) Subscript[$CellContext`f, 4] + $CellContext`m 
      Pi (-(8 Pi + Subscript[$CellContext`f, 3]^$CellContext`ST) 
        Subscript[$CellContext`m, 1]^(-4) 
        Subscript[$CellContext`\[Sigma], 1]^2 + 
       2 (56 Pi + 3 Subscript[$CellContext`f, 3]^$CellContext`ST) 
        Subscript[$CellContext`m, 1]^(-2) Subscript[$CellContext`m, 2]^(-2) 
        Subscript[$CellContext`\[Sigma], 1] 
        Subscript[$CellContext`\[Sigma], 2] - (8 Pi + 
        Subscript[$CellContext`f, 3]^$CellContext`ST) 
       Subscript[$CellContext`m, 2]^(-4) 
       Subscript[$CellContext`\[Sigma], 2]^2))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.87035174243005*^9, 3.8703525576149797`*^9, 3.8703537924093018`*^9, 
   3.870354671919794*^9, 3.870431899145434*^9, 3.87043291372888*^9, 
   3.870433587778634*^9, 3.870443077352597*^9, {3.870446179698965*^9, 
   3.870446208353554*^9}, 3.870446300126989*^9, 3.870446953083696*^9, 
   3.87044885182793*^9, 3.870455174647724*^9, {3.8704553439476757`*^9, 
   3.870455367075201*^9}, 3.870458060650691*^9, {3.8704585951059*^9, 
   3.870458636596643*^9}, 3.870511559350189*^9, 3.8705309177429934`*^9, 
   3.8705311004373407`*^9, {3.870533522948564*^9, 3.870533534674877*^9}, {
   3.870534822591476*^9, 3.870534833340551*^9}, 3.870535038652742*^9, 
   3.870535259739931*^9, 3.8705354405560427`*^9, {3.870535860205946*^9, 
   3.870535873398903*^9}, 3.870535939852421*^9, {3.870535977597234*^9, 
   3.8705359956075993`*^9}, 3.870536061377242*^9, 3.870536171173765*^9, 
   3.87053628931919*^9, 3.870603225257924*^9, 3.870869877449049*^9, 
   3.870889669908502*^9, {3.8708989108892937`*^9, 3.870898920979432*^9}, 
   3.8709871551462393`*^9, 3.8710280556843023`*^9, 3.871046009065061*^9, 
   3.871047345580517*^9, 3.871050762454357*^9, 3.8710626670232897`*^9, 
   3.871116942218771*^9, 3.871117249060011*^9, 3.8711254803443737`*^9, 
   3.871126506732983*^9, 3.8711268199129143`*^9, 3.871127585366157*^9, 
   3.871128138678506*^9, 3.8711282482839203`*^9, 3.872242135531206*^9, 
   3.872688781130166*^9, 3.8726889461246367`*^9, 3.872689817542498*^9, {
   3.8726907790919456`*^9, 3.872690808003714*^9}, 3.872851054707612*^9, 
   3.87286317770085*^9, 3.87287726443191*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"ba09ca9e-360a-433b-b5c1-b72adb177484"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"b60e6ef2-1256-4a02-ac16-\
9fbab8984c9d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", "1.5"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "->", "0"}], ",", 
     RowBox[{
      SubsuperscriptBox["f", "3", "ST"], "->", "0"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_1p5_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
  3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
  3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
  3.871049846765036*^9, 3.8710499527149363`*^9}, {3.87105329020298*^9, 
  3.871053299544292*^9}, {3.871127944260042*^9, 3.871127948977036*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"17f02b13-6e3a-4725-a1cc-e5bc79e9293b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
    RowBox[{"16", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["f", "4"]}], 
        SuperscriptBox["M", "4"]], "-", 
       FractionBox[
        RowBox[{"8", " ", "m", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], " ", 
            SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
           RowBox[{"14", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], " ", 
            SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], 
        RowBox[{
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubsuperscriptBox["m", "2", "4"]}]]}], ")"}], " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["u", "2"], " ", "\[Eta]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[3, 16] $CellContext`m Pi $CellContext`u^(-2)/$CellContext`\[Eta], 
    0, Rational[1, 32] $CellContext`u^(-2) $CellContext`\[Eta]^(-1) (
     3 $CellContext`M^(-4) Subscript[$CellContext`f, 4] - 8 $CellContext`m 
     Pi^2 Subscript[$CellContext`m, 1]^(-4) 
     Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
      14 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
      Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`\[Sigma], 2]^2))},
    0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.87111694233018*^9, 3.8711172491634808`*^9, 3.8711254804168997`*^9, 
   3.871126506802199*^9, 3.871126819958458*^9, 3.871127585423568*^9, 
   3.871128138725375*^9, 3.8711282483323727`*^9, 3.872242135588915*^9, 
   3.872688781227748*^9, 3.872688946222034*^9, 3.872689817622232*^9, {
   3.872690779163265*^9, 3.8726908080789547`*^9}, 3.872851054833638*^9, 
   3.8728631777630053`*^9, 3.8728772645420732`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"576aefb0-0791-4fdc-a776-f076a77c7842"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_1p5_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.87111694233018*^9, 3.8711172491634808`*^9, 3.8711254804168997`*^9, 
   3.871126506802199*^9, 3.871126819958458*^9, 3.871127585423568*^9, 
   3.871128138725375*^9, 3.8711282483323727`*^9, 3.872242135588915*^9, 
   3.872688781227748*^9, 3.872688946222034*^9, 3.872689817622232*^9, {
   3.872690779163265*^9, 3.8726908080789547`*^9}, 3.872851054833638*^9, 
   3.8728631777630053`*^9, 3.8728772645734797`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9abba10e-ab12-4218-95e7-e0a344775217"],

Cell["\<\
\\frac{3 \\pi  m}{16 \\eta  u^2}+\\frac{\\alpha _{\\text{GB}}^2 \\left(\\frac{3
   f_4}{M^4}-\\frac{8 \\pi ^2 m \\left(m_1^4 \\sigma _2^2-14 m_2^2 m_1^2 \
\\sigma _1
   \\sigma _2+m_2^4 \\sigma _1^2\\right)}{m_1^4 m_2^4}\\right)}{32 \\eta 
   u^2}+O\\left(\\alpha _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.8710495179889708`*^9, 3.871049578900782*^9}, {
   3.871049645841469*^9, 3.8710496584079123`*^9}, 3.871049697918006*^9, 
   3.871049734829912*^9, {3.8710498504726133`*^9, 3.871049856235249*^9}, {
   3.871049888313635*^9, 3.8710499539797773`*^9}, 3.8710507627657967`*^9, {
   3.8710532925806503`*^9, 3.87105330006283*^9}, 3.8710626673345537`*^9, 
   3.87111694233018*^9, 3.8711172491634808`*^9, 3.8711254804168997`*^9, 
   3.871126506802199*^9, 3.871126819958458*^9, 3.871127585423568*^9, 
   3.871128138725375*^9, 3.8711282483323727`*^9, 3.872242135588915*^9, 
   3.872688781227748*^9, 3.872688946222034*^9, 3.872689817622232*^9, {
   3.872690779163265*^9, 3.8726908080789547`*^9}, 3.872851054833638*^9, 
   3.8728631777630053`*^9, 
   3.872877264576222*^9},ExpressionUUID->"e9f41316-c90a-414a-b156-\
c9895c3a64df"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2 PN", "Subsection",
 CellChangeTimes->{{3.8702706068711233`*^9, 3.8702706164637537`*^9}, {
   3.8702710148262863`*^9, 3.870271021386421*^9}, {3.8702711792754383`*^9, 
   3.870271181211627*^9}, {3.87028380376269*^9, 3.870283809330661*^9}, {
   3.870284782910818*^9, 3.870284834647256*^9}, 3.870347061332535*^9, {
   3.8704549285200777`*^9, 3.870454928647662*^9}, 3.871038552692122*^9, {
   3.8710459486848383`*^9, 3.871045949457328*^9}, {3.871046006398765*^9, 
   3.8710460077499247`*^9}},ExpressionUUID->"dbbf39ef-54d3-43da-9f3d-\
a017d9ca1fcd"],

Cell[CellGroupData[{

Cell["Eq 80 (nondipolar term)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 
  3.8703478196037703`*^9}},ExpressionUUID->"e6bef514-6a46-46e0-8b21-\
1939b61be796"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"2", "-", "tensor"}]], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"m", 
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["3", 
             RowBox[{"256", " ", 
              SuperscriptBox["v", "5"], "\[Eta]", " ", "\[Xi]"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"10", 
            SubscriptBox["\[Rho]nd", "4"], 
            SuperscriptBox["v", "4"]}], ")"}]}], "/.", "velocity"}], "/.", 
        "replace$quad$params"}], "/.", "replace$plusminus"}], "/.", 
      "to$einstein$frame"}], "/.", "sensitivities"}], "/.", 
    SubscriptBox["replace$\[Alpha]", "0"]}], "/.", 
   "replace$\[Psi]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"2", "-", "tensor"}]], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubsuperscriptBox["f", "4", "ST"], "->", "0"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.870347835516074*^9, 3.870347864500676*^9}, {
   3.870351688816926*^9, 3.870351691143323*^9}, {3.870454988153038*^9, 
   3.8704550188253593`*^9}, {3.870531285413929*^9, 3.870531291667342*^9}, {
   3.870535345712886*^9, 3.870535346606205*^9}, {3.870535674082917*^9, 
   3.870535674211727*^9}, 3.8705363491983747`*^9, {3.870898715756447*^9, 
   3.870898746172171*^9}, {3.870898809269368*^9, 3.870898810284007*^9}, {
   3.8708988450946293`*^9, 3.8708988962471457`*^9}, {3.87103857336735*^9, 
   3.87103857449295*^9}, {3.871045933332561*^9, 3.8710459576554337`*^9}, {
   3.87104603715051*^9, 3.871046079920451*^9}, {3.871046543116261*^9, 
   3.871046543739512*^9}, {3.871046997642469*^9, 3.871046998168532*^9}, {
   3.871047798982189*^9, 3.871047850721095*^9}, {3.8710482118097982`*^9, 
   3.8710482286974707`*^9}, {3.8710483214587297`*^9, 
   3.8710483378810663`*^9}, {3.871048443853557*^9, 3.871048448168373*^9}, {
   3.871127955426772*^9, 3.871127955750339*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"ea95f8ec-0536-44f1-aab3-0a3eab00a6d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3058673", "+", 
          RowBox[{"1008", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5429", "+", 
             RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}], "-", 
          RowBox[{"1016064", " ", 
           SubsuperscriptBox["f", "4", "ST"]}]}], ")"}]}], ")"}]}], 
     RowBox[{"43352064", " ", 
      RowBox[{"(", 
       RowBox[{"u", " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"20044511", "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{"65033", "-", 
                RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{"1016064", " ", 
              SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "2", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "3"], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{"263424", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "3"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4341025"}], "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20044511", "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"1016064", " ", 
            SubsuperscriptBox["f", "4", "ST"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubscriptBox["m", "2"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"65028096", " ", "u", " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      43352064] $CellContext`m $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3058673 + 1008 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta]) - 
     1016064 Subscript[$CellContext`f, 4]^$CellContext`ST), 0, 
    Rational[5, 65028096] $CellContext`m 
    Pi $CellContext`u^(-1) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^(-1) (-(20044511 + 
       1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
       1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 2]^5 Subscript[$CellContext`\[Sigma], 1]^2 + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta]) + 
       263424 Subscript[$CellContext`f, 4]^$CellContext`ST) 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^3 
      Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] - (-4341025 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^5 
     Subscript[$CellContext`\[Sigma], 2]^2 - (20044511 + 
      1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta] + 
      1016064 Subscript[$CellContext`f, 4]^$CellContext`ST) 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`m, 2] 
     Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, {3.871046075366096*^9, 
   3.871046080724605*^9}, 3.871046544646369*^9, 3.871046998984923*^9, 
   3.871047346324891*^9, {3.871047800913286*^9, 3.8710478520289593`*^9}, {
   3.871048213581894*^9, 3.871048229541148*^9}, 3.871048339234202*^9, {
   3.87104844957679*^9, 3.871048468749737*^9}, 3.871048833589818*^9, 
   3.8710507636829777`*^9, 3.871062668106944*^9, 3.871116943086048*^9, 
   3.871117249904541*^9, 3.8711254811787033`*^9, 3.871126507531755*^9, 
   3.871126820690373*^9, 3.871127586133953*^9, 3.871128139564887*^9, 
   3.8711282491726723`*^9, 3.8722421365871763`*^9, 3.872688782009219*^9, 
   3.872688946999761*^9, 3.8726898184698277`*^9, {3.872690779951912*^9, 
   3.8726908088642187`*^9}, 3.872851055998645*^9, 3.872863178609344*^9, 
   3.872877265310379*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"f69c8b66-d575-4656-ab2f-db3ffca79f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3058673", "+", 
          RowBox[{"1008", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5429", "+", 
             RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     RowBox[{"43352064", " ", 
      RowBox[{"(", 
       RowBox[{"u", " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "m", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"20044511", "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{"65033", "-", 
                RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], 
            ")"}], " ", 
           SubscriptBox["m", "1"], " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           SubsuperscriptBox["\[Sigma]", "1", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4341025", "-", 
           RowBox[{"65553264", " ", "\[Eta]"}], "+", 
           RowBox[{"684432", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "2", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "1", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "3"], " ", 
         SubsuperscriptBox["m", "2", "2"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12952549"}], "+", 
           RowBox[{"112", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"172413", "+", 
              RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "2"], " ", 
         SubsuperscriptBox["m", "2", "3"], " ", 
         SubscriptBox["\[Sigma]", "1"], " ", 
         SubscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4341025", "-", 
           RowBox[{"65553264", " ", "\[Eta]"}], "+", 
           RowBox[{"684432", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["m", "1", "5"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20044511", "+", 
           RowBox[{"1008", " ", 
            RowBox[{"(", 
             RowBox[{"65033", "-", 
              RowBox[{"679", " ", "\[Eta]"}]}], ")"}], " ", "\[Eta]"}]}], 
          ")"}], " ", 
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubscriptBox["m", "2"], " ", 
         SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Alpha]", "GB", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"65028096", " ", "u", " ", "\[Eta]", " ", 
      SubsuperscriptBox["m", "1", "4"], " ", 
      SubsuperscriptBox["m", "2", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "1"], "+", 
        SubscriptBox["m", "2"]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      43352064] $CellContext`m $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3058673 + 1008 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta])), 0,
     Rational[5, 65028096] $CellContext`m 
    Pi $CellContext`u^(-1) $CellContext`\[Eta]^(-1) 
    Subscript[$CellContext`m, 1]^(-4) 
    Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
      Subscript[$CellContext`m, 2])^(-1) (-(20044511 + 
       1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta]) 
      Subscript[$CellContext`m, 1] Subscript[$CellContext`m, 2]^4 
      Subscript[$CellContext`\[Sigma], 1]^2 + (4341025 - 
       65553264 $CellContext`\[Eta] + 684432 $CellContext`\[Eta]^2) 
      Subscript[$CellContext`m, 2]^5 Subscript[$CellContext`\[Sigma], 1]^2 + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
      Subscript[$CellContext`m, 1]^3 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
     54 (-12952549 + 
       112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
      Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^3 
      Subscript[$CellContext`\[Sigma], 1] 
      Subscript[$CellContext`\[Sigma], 2] + (4341025 - 
       65553264 $CellContext`\[Eta] + 684432 $CellContext`\[Eta]^2) 
      Subscript[$CellContext`m, 1]^5 Subscript[$CellContext`\[Sigma], 2]^2 - (
      20044511 + 1008 (65033 - 679 $CellContext`\[Eta]) $CellContext`\[Eta]) 
     Subscript[$CellContext`m, 1]^4 Subscript[$CellContext`m, 2] 
     Subscript[$CellContext`\[Sigma], 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8705312921286907`*^9, 3.87053354388476*^9, 3.870534842419005*^9, 
   3.870535047509261*^9, 3.8705352683339577`*^9, 3.870535615994423*^9, 
   3.870535679138973*^9, 3.870535872938653*^9, 3.8705362889040413`*^9, 
   3.870536350448944*^9, 3.8706032248298607`*^9, 3.870869877089364*^9, 
   3.870889669487953*^9, {3.8708987233159943`*^9, 3.870898746583043*^9}, 
   3.870898810862261*^9, {3.870898845777967*^9, 3.870898896612163*^9}, 
   3.870987154886466*^9, 3.871028055442122*^9, {3.871046075366096*^9, 
   3.871046080724605*^9}, 3.871046544646369*^9, 3.871046998984923*^9, 
   3.871047346324891*^9, {3.871047800913286*^9, 3.8710478520289593`*^9}, {
   3.871048213581894*^9, 3.871048229541148*^9}, 3.871048339234202*^9, {
   3.87104844957679*^9, 3.871048468749737*^9}, 3.871048833589818*^9, 
   3.8710507636829777`*^9, 3.871062668106944*^9, 3.871116943086048*^9, 
   3.871117249904541*^9, 3.8711254811787033`*^9, 3.871126507531755*^9, 
   3.871126820690373*^9, 3.871127586133953*^9, 3.871128139564887*^9, 
   3.8711282491726723`*^9, 3.8722421365871763`*^9, 3.872688782009219*^9, 
   3.872688946999761*^9, 3.8726898184698277`*^9, {3.872690779951912*^9, 
   3.8726908088642187`*^9}, 3.872851055998645*^9, 3.872863178609344*^9, 
   3.872877265343403*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"36710ea1-75e5-4405-80ab-80c49aff8b80"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipolar term (not yet computed in the literature)", "Subsubsection",
 CellChangeTimes->{{3.870347813275681*^9, 3.8703478196037703`*^9}, {
  3.870535691978394*^9, 
  3.870535700050996*^9}},ExpressionUUID->"c7c600e7-70ec-40c9-acb3-\
861555733b71"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["c", 
   RowBox[{"2", "-", "scalar"}]], ":=", "\[IndentingNewLine]", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "GB"], "2"], 
    SuperscriptBox["M", "4"]], 
   FractionBox["1", "u"], 
   FractionBox["15", 
    RowBox[{"64", "\[Eta]"}]], 
   SubscriptBox["f", "4"], 
   RowBox[{"(*", 
    RowBox[{
    "we", " ", "use", " ", "the", " ", "same", " ", "form", " ", "of", " ", 
     "the", " ", "of", " ", "the", " ", "fudge", " ", "factor", " ", "used", 
     " ", "in", " ", "Lyu", " ", 
     RowBox[{"et", ".", " ", "al", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.870535707628875*^9, 3.8705357148675957`*^9}, {
   3.8705357611625023`*^9, 3.870535781378241*^9}, {3.870535828386097*^9, 
   3.870535856920841*^9}, {3.870535975655472*^9, 3.870535993542848*^9}, {
   3.87053605802485*^9, 3.870536086998465*^9}, 3.8705361687656107`*^9, 
   3.8705362856846724`*^9, {3.871038577557125*^9, 3.8710385825806093`*^9}, {
   3.871045964475*^9, 3.8710459651906023`*^9}, {3.8710465214882174`*^9, 
   3.871046550462124*^9}, {3.87105004686687*^9, 3.8710500470378733`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"8f551ac7-3bed-4c4e-b412-53061f4628bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar and tensor combined", "Subsubsection",
 CellChangeTimes->{{3.8703517143582363`*^9, 3.870351722182929*^9}, {
  3.870535803655518*^9, 3.8705358085526667`*^9}, {3.8705371024484987`*^9, 
  3.870537103504161*^9}},ExpressionUUID->"ec2a8842-4339-4c4c-af34-\
648addf24c08"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["c", "2"], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"2", "-", "tensor"}]], "+", 
   SubscriptBox["c", 
    RowBox[{"2", "-", "scalar"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["c", "2"], "/.", 
      SubscriptBox["replace$\[Alpha]", "0"]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Kappa]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.870351734287342*^9, 3.870351741798603*^9}, 
   3.8705352944324217`*^9, {3.870535813265386*^9, 3.870535823089367*^9}, {
   3.870535924522339*^9, 3.870535938360265*^9}, {3.870898913901462*^9, 
   3.870898920364629*^9}, {3.871039317126864*^9, 3.871039325085288*^9}, {
   3.871045968476211*^9, 3.8710459754491673`*^9}, {3.871046555656906*^9, 
   3.871046564098888*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"0e419f63-0bd5-4b3b-9377-098ce4445254"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3058673", "+", 
          RowBox[{"1008", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5429", "+", 
             RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}], "-", 
          RowBox[{"1016064", " ", 
           SubsuperscriptBox["f", "4", "ST"]}]}], ")"}]}], ")"}]}], 
     RowBox[{"43352064", " ", 
      RowBox[{"(", 
       RowBox[{"u", " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"65028096", " ", "u", " ", "\[Eta]"}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3048192", " ", 
         SubscriptBox["f", "4"]}], 
        SuperscriptBox["M", "4"]], "-", 
       FractionBox[
        RowBox[{"1016064", " ", "m", " ", "\[Pi]", " ", 
         SubsuperscriptBox["f", "4", "ST"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], " ", 
            SubsuperscriptBox["\[Sigma]", "1", "2"]}], "-", 
           RowBox[{"14", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], " ", 
            SubsuperscriptBox["\[Sigma]", "2", "2"]}]}], ")"}]}], 
        RowBox[{
         SubsuperscriptBox["m", "1", "4"], " ", 
         SubsuperscriptBox["m", "2", "4"]}]], "+", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SubsuperscriptBox["m", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20044511"}], "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4341025", "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Sigma]", "1", "2"]}]}], "+", 
          FractionBox[
           RowBox[{"54", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12952549"}], "+", 
              RowBox[{"112", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"172413", "+", 
                 RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SubsuperscriptBox["m", "2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4341025", "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20044511"}], "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Sigma]", "2", "2"]}]}]}], ")"}]}]}], ")"}], 
     " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      43352064] $CellContext`m $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3058673 + 1008 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta]) - 
     1016064 Subscript[$CellContext`f, 4]^$CellContext`ST), 0, 
    Rational[5, 65028096] $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3048192 $CellContext`M^(-4) Subscript[$CellContext`f, 4] - 
     1016064 $CellContext`m Pi Subscript[$CellContext`f, 4]^$CellContext`ST 
     Subscript[$CellContext`m, 1]^(-4) 
     Subscript[$CellContext`m, 2]^(-4) (
      Subscript[$CellContext`m, 2]^4 Subscript[$CellContext`\[Sigma], 1]^2 - 
      14 Subscript[$CellContext`m, 1]^2 Subscript[$CellContext`m, 2]^2 
      Subscript[$CellContext`\[Sigma], 1] Subscript[$CellContext`\[Sigma], 2] + 
      Subscript[$CellContext`m, 1]^4 
       Subscript[$CellContext`\[Sigma], 2]^2) + $CellContext`m 
      Pi (Subscript[$CellContext`m, 1]^(-4) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) ((-20044511 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 1] + (4341025 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 2]) Subscript[$CellContext`\[Sigma], 1]^2 + 
       54 (-12952549 + 
         112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
        Subscript[$CellContext`m, 1]^(-2) Subscript[$CellContext`m, 2]^(-2) 
        Subscript[$CellContext`\[Sigma], 1] 
        Subscript[$CellContext`\[Sigma], 2] + 
       Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) ((4341025 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 1] + (-20044511 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 2]) 
        Subscript[$CellContext`\[Sigma], 2]^2))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.87035174243005*^9, 3.8703525576149797`*^9, 3.8703537924093018`*^9, 
   3.870354671919794*^9, 3.870431899145434*^9, 3.87043291372888*^9, 
   3.870433587778634*^9, 3.870443077352597*^9, {3.870446179698965*^9, 
   3.870446208353554*^9}, 3.870446300126989*^9, 3.870446953083696*^9, 
   3.87044885182793*^9, 3.870455174647724*^9, {3.8704553439476757`*^9, 
   3.870455367075201*^9}, 3.870458060650691*^9, {3.8704585951059*^9, 
   3.870458636596643*^9}, 3.870511559350189*^9, 3.8705309177429934`*^9, 
   3.8705311004373407`*^9, {3.870533522948564*^9, 3.870533534674877*^9}, {
   3.870534822591476*^9, 3.870534833340551*^9}, 3.870535038652742*^9, 
   3.870535259739931*^9, 3.8705354405560427`*^9, {3.870535860205946*^9, 
   3.870535873398903*^9}, 3.870535939852421*^9, {3.870535977597234*^9, 
   3.8705359956075993`*^9}, 3.870536061377242*^9, 3.870536171173765*^9, 
   3.87053628931919*^9, 3.870603225257924*^9, 3.870869877449049*^9, 
   3.870889669908502*^9, {3.8708989108892937`*^9, 3.870898920979432*^9}, 
   3.8709871551462393`*^9, 3.8710280556843023`*^9, 3.871046533568173*^9, 
   3.871046566450244*^9, 3.871046619069771*^9, 3.871047347131809*^9, 
   3.87104847029825*^9, 3.871048835121088*^9, 3.871050050383852*^9, 
   3.871050765499199*^9, 3.8710626698447247`*^9, 3.871116944618125*^9, 
   3.871117251440817*^9, 3.8711254825689383`*^9, 3.871126508941889*^9, 
   3.8711268220818787`*^9, 3.871127587524461*^9, 3.871128141035763*^9, 
   3.87112825082362*^9, 3.872242138490919*^9, 3.872688783516555*^9, 
   3.8726889484847803`*^9, 3.8726898200518503`*^9, {3.872690781052644*^9, 
   3.872690810327484*^9}, 3.872851057850461*^9, 3.872863180127143*^9, 
   3.872877266784543*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5657be0d-2e2b-4eeb-950b-9e88bba596e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert to Latex ", "Subsubsection",
 CellChangeTimes->{{3.87044337887416*^9, 3.870443384738761*^9}, 
   3.8704464312980537`*^9, {3.870536968579248*^9, 3.870536974635553*^9}, {
   3.870537027333888*^9, 3.8705370276213293`*^9}, {3.871049563476819*^9, 
   3.8710495680466337`*^9}},ExpressionUUID->"8ba48497-7086-455e-9b2d-\
a510f2a55758"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      SubscriptBox["c", "2"], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Alpha]", "GB"], ",", "0", ",", "2"}], "}"}]}], "]"}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "->", "0"}], ",", 
      RowBox[{
       SubsuperscriptBox["f", "4", "ST"], "->", "0"}]}], "}"}]}], "//", 
   "Simplify"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<fourier_spa_psi4_phase_2_PN.tex\>\"", ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8710495016635323`*^9, 3.871049578282596*^9}, {
  3.8710496441263638`*^9, 3.871049657947694*^9}, {3.871049697017704*^9, 
  3.8710496972096252`*^9}, {3.8710497321741333`*^9, 3.871049733344686*^9}, {
  3.871049846765036*^9, 3.8710500061799994`*^9}, {3.871053170003043*^9, 
  3.871053251858759*^9}, {3.871127964588243*^9, 3.871127967198225*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"90783a0d-de15-4b91-849e-d9b6685886a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3058673", "+", 
          RowBox[{"1008", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5429", "+", 
             RowBox[{"4319", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     RowBox[{"43352064", " ", 
      RowBox[{"(", 
       RowBox[{"u", " ", "\[Eta]"}], ")"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"65028096", " ", "u", " ", "\[Eta]"}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3048192", " ", 
         SubscriptBox["f", "4"]}], 
        SuperscriptBox["M", "4"]], "+", 
       RowBox[{"m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SubsuperscriptBox["m", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20044511"}], "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4341025", "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Sigma]", "1", "2"]}]}], "+", 
          FractionBox[
           RowBox[{"54", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12952549"}], "+", 
              RowBox[{"112", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"172413", "+", 
                 RowBox[{"3269", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
            SubscriptBox["\[Sigma]", "1"], " ", 
            SubscriptBox["\[Sigma]", "2"]}], 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            SubsuperscriptBox["m", "2", "2"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SubsuperscriptBox["m", "2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["m", "1"], "+", 
               SubscriptBox["m", "2"]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4341025", "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "1"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20044511"}], "+", 
                 RowBox[{"1008", " ", "\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "65033"}], "+", 
                    RowBox[{"679", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["m", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Sigma]", "2", "2"]}]}]}], ")"}]}]}], ")"}], 
     " ", 
     SubsuperscriptBox["\[Alpha]", "GB", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Alpha]", "GB"], "]"}], "3"],
    SeriesData[
     Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Alpha], $CellContext`GB], 0, {
   Rational[-5, 
      43352064] $CellContext`m $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3058673 + 1008 $CellContext`\[Eta] (5429 + 4319 $CellContext`\[Eta])), 0,
     Rational[5, 65028096] $CellContext`u^(-1) $CellContext`\[Eta]^(-1) (
     3048192 $CellContext`M^(-4) 
      Subscript[$CellContext`f, 4] + $CellContext`m 
      Pi (Subscript[$CellContext`m, 1]^(-4) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) ((-20044511 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 1] + (4341025 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 2]) Subscript[$CellContext`\[Sigma], 1]^2 + 
       54 (-12952549 + 
         112 $CellContext`\[Eta] (172413 + 3269 $CellContext`\[Eta])) 
        Subscript[$CellContext`m, 1]^(-2) Subscript[$CellContext`m, 2]^(-2) 
        Subscript[$CellContext`\[Sigma], 1] 
        Subscript[$CellContext`\[Sigma], 2] + 
       Subscript[$CellContext`m, 2]^(-4) (Subscript[$CellContext`m, 1] + 
          Subscript[$CellContext`m, 2])^(-1) ((4341025 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 1] + (-20044511 + 
           1008 $CellContext`\[Eta] (-65033 + 679 $CellContext`\[Eta])) 
          Subscript[$CellContext`m, 2]) 
        Subscript[$CellContext`\[Sigma], 2]^2))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116945338682*^9, 3.871117252147797*^9, 
   3.8711254831532907`*^9, 3.871126509531266*^9, 3.871126822653117*^9, 
   3.871127588130312*^9, 3.871128141670809*^9, 3.871128251616756*^9, 
   3.872242139302188*^9, 3.8726887842642384`*^9, 3.8726889491718197`*^9, 
   3.872689820725451*^9, 3.872690811014194*^9, 3.872851058625739*^9, 
   3.872863180862165*^9, 3.872877267447433*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"3d01503c-097e-4b87-8ca8-3239278e800b"],

Cell[BoxData["\<\"fourier_spa_psi4_phase_2_PN.tex\"\>"], "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116945338682*^9, 3.871117252147797*^9, 
   3.8711254831532907`*^9, 3.871126509531266*^9, 3.871126822653117*^9, 
   3.871127588130312*^9, 3.871128141670809*^9, 3.871128251616756*^9, 
   3.872242139302188*^9, 3.8726887842642384`*^9, 3.8726889491718197`*^9, 
   3.872689820725451*^9, 3.872690811014194*^9, 3.872851058625739*^9, 
   3.872863180862165*^9, 3.872877267494055*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"c748142e-72bf-4c88-b066-0607e8944038"],

Cell["\<\
-\\frac{5 ((1008 \\eta  (4319 \\eta +5429)+3058673) m)}{43352064 (\\eta  u)}+\
\\frac{5
   \\alpha _{\\text{GB}}^2 \\left(\\frac{3048192 f_4}{M^4}+\\pi  m \
\\left(\\frac{\\sigma
   _1^2 \\left((1008 \\eta  (679 \\eta -65033)-20044511) m_1+(1008 \\eta  \
(679 \\eta
   -65033)+4341025) m_2\\right)}{m_1^4 \\left(m_1+m_2\\right)}+\\frac{54 (112 \
\\eta 
   (3269 \\eta +172413)-12952549) \\sigma _2 \\sigma _1}{m_1^2 m_2^2}+\\frac{\
\\sigma
   _2^2 \\left((1008 \\eta  (679 \\eta -65033)+4341025) m_1+(1008 \\eta  (679 \
\\eta
   -65033)-20044511) m_2\\right)}{m_2^4
   \\left(m_1+m_2\\right)}\\right)\\right)}{65028096 \\eta  \
u}+O\\left(\\alpha
   _{\\text{GB}}^3\\right)\
\>", "Output",
 CellChangeTimes->{{3.871053208355556*^9, 3.8710532528199797`*^9}, 
   3.871062670749214*^9, 3.871116945338682*^9, 3.871117252147797*^9, 
   3.8711254831532907`*^9, 3.871126509531266*^9, 3.871126822653117*^9, 
   3.871127588130312*^9, 3.871128141670809*^9, 3.871128251616756*^9, 
   3.872242139302188*^9, 3.8726887842642384`*^9, 3.8726889491718197`*^9, 
   3.872689820725451*^9, 3.872690811014194*^9, 3.872851058625739*^9, 
   3.872863180862165*^9, 
   3.872877267496831*^9},ExpressionUUID->"b93b7a69-f46c-48e2-846d-\
113ff4daddf4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{768., 841.8},
WindowMargins->{{Automatic, -768}, {Automatic, 1.8000000000000007`}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"62e6f08d-2ff3-4778-826a-4596af8ef203"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 203, 4, 29, "Input",ExpressionUUID->"91f85748-22a9-48c0-840d-110b80342217"],
Cell[CellGroupData[{
Cell[786, 28, 199, 3, 160, "Title",ExpressionUUID->"a7a07840-8440-476a-abc5-1af828917e53"],
Cell[988, 33, 455, 8, 81, "Text",ExpressionUUID->"c7fb52ea-a6fe-4b90-b31f-37de5fd78fde"],
Cell[1446, 43, 592, 9, 64, "Subsection",ExpressionUUID->"037ce3de-6bd4-4339-b57d-49d8adf126e2"],
Cell[CellGroupData[{
Cell[2063, 56, 526, 13, 44, "Subsection",ExpressionUUID->"9d8fec60-850f-4693-8d36-9270e01db45f"],
Cell[2592, 71, 2488, 38, 480, "Input",ExpressionUUID->"71cb84fa-58ca-442a-a425-255feaab74bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[5117, 114, 494, 12, 44, "Subsection",ExpressionUUID->"f88cd225-194f-4a54-9782-86f8c7af22db"],
Cell[5614, 128, 2338, 36, 480, "Input",ExpressionUUID->"d5819996-7808-4546-b730-35de7cbe1701"]
}, Closed]],
Cell[CellGroupData[{
Cell[7989, 169, 579, 13, 44, "Subsection",ExpressionUUID->"e0ac236b-4f0b-4c14-9131-7298c059d752"],
Cell[8571, 184, 662, 13, 97, "Input",ExpressionUUID->"ff51ce2a-6fc3-493a-a52b-723df28178f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[9270, 202, 541, 13, 44, "Subsection",ExpressionUUID->"fa06f16d-6bb1-4ccd-a775-c10cf5875549"],
Cell[9814, 217, 22888, 319, 5261, "Input",ExpressionUUID->"f2777c7f-c135-45f4-bc00-0573764268e4"]
}, Closed]],
Cell[CellGroupData[{
Cell[32739, 541, 388, 11, 38, "Subsection",ExpressionUUID->"46815eef-48b1-4d1b-9b58-44adba7d8f81"],
Cell[33130, 554, 3190, 48, 819, "Input",ExpressionUUID->"65e5c75b-d73e-45de-b57b-06b39dc4a5e0"],
Cell[CellGroupData[{
Cell[36345, 606, 534, 12, 29, "Input",ExpressionUUID->"414d595a-5746-4de9-b40a-08bcfc0e326f"],
Cell[36882, 620, 2129, 44, 70, "Output",ExpressionUUID->"d631d3da-bc0d-47de-8c64-712053926213"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39060, 670, 388, 11, 38, "Subsection",ExpressionUUID->"588362ff-f71b-4d78-bb8e-b2905a961383"],
Cell[39451, 683, 738, 14, 140, "Input",ExpressionUUID->"64b0e8ba-ec72-4eab-9434-820bcf8c346b"]
}, Closed]],
Cell[CellGroupData[{
Cell[40226, 702, 386, 11, 38, "Subsection",ExpressionUUID->"9803d273-faf2-493c-850d-d550b3be7797"],
Cell[40615, 715, 30709, 430, 9627, "Input",ExpressionUUID->"b1cd5530-2bb2-413d-886d-419e14d224b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[71361, 1150, 280, 5, 53, "Section",ExpressionUUID->"1750c1ae-f430-41fc-b7ca-37199a169d8b"],
Cell[71644, 1157, 2369, 64, 278, "Input",ExpressionUUID->"08fd7045-8bbf-4bc2-99b8-3248b619e1e7"],
Cell[74016, 1223, 521, 14, 33, "Input",ExpressionUUID->"2616b235-2c11-4d4c-b7e1-9406e750114e"],
Cell[74540, 1239, 733, 19, 54, "Input",ExpressionUUID->"1bedd966-e957-4c57-a055-4db5f0b9bc97"]
}, Closed]],
Cell[CellGroupData[{
Cell[75310, 1263, 229, 4, 53, "Section",ExpressionUUID->"44b5d7a9-7b07-47ce-9ce0-b22516de06bf"],
Cell[75542, 1269, 2579, 73, 322, "Input",ExpressionUUID->"eb7ff1ed-c057-42e2-899e-b5d7067be525"],
Cell[78124, 1344, 1247, 27, 153, "Input",ExpressionUUID->"13990336-608e-418f-b40f-39047e671a02"],
Cell[79374, 1373, 596, 16, 103, "Input",ExpressionUUID->"8b1a1f8d-e7c7-415d-9e78-9a1398e40873"],
Cell[79973, 1391, 7095, 221, 850, "Input",ExpressionUUID->"cfe9386c-6a60-44bc-bf12-8727e36b5996"]
}, Closed]],
Cell[CellGroupData[{
Cell[87105, 1617, 218, 4, 53, "Section",ExpressionUUID->"e26f1dd1-59a5-40be-965b-cb53fd0fe4cf"],
Cell[87326, 1623, 1278, 36, 171, "Input",ExpressionUUID->"1c595f59-2e5d-4509-924d-01fffcca701c"],
Cell[88607, 1661, 577, 15, 102, "Input",ExpressionUUID->"b96d527b-91d6-4523-8f7a-842e825b0de3"]
}, Closed]],
Cell[CellGroupData[{
Cell[89221, 1681, 886, 20, 93, "Section",ExpressionUUID->"4e52c501-4685-4652-a112-12bf7da8019a"],
Cell[90110, 1703, 781, 17, 59, "Text",ExpressionUUID->"58060c78-a41d-466b-a9c4-9146bd1b43f8"],
Cell[CellGroupData[{
Cell[90916, 1724, 346, 6, 54, "Subsection",ExpressionUUID->"2d8f8588-41cd-4a3a-a699-f78b9f63274d"],
Cell[CellGroupData[{
Cell[91287, 1734, 265, 4, 45, "Subsubsection",ExpressionUUID->"c3c317cb-7b7d-47b7-8d41-e4029a14fd28"],
Cell[91555, 1740, 269, 7, 29, "Input",ExpressionUUID->"e2ac30ee-9fc2-4d36-bbbc-626bac24dc89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91861, 1752, 223, 4, 45, "Subsubsection",ExpressionUUID->"62f16460-5a90-4216-93fa-c29e2c7d122c"],
Cell[CellGroupData[{
Cell[92109, 1760, 2255, 49, 124, "Input",ExpressionUUID->"22e2411c-48bd-40bf-9d0e-d9ff6e7f8fe2"],
Cell[94367, 1811, 3562, 70, 70, "Output",ExpressionUUID->"7b70d47a-7321-4140-baa1-52e60dab31ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97978, 1887, 303, 5, 45, "Subsubsection",ExpressionUUID->"f361bba6-3632-42a8-8abc-103fcd5c4aa7"],
Cell[CellGroupData[{
Cell[98306, 1896, 685, 22, 51, "Input",ExpressionUUID->"4af320ea-5235-4b8b-bd9d-7e9a500cf048"],
Cell[98994, 1920, 2213, 50, 70, "Output",ExpressionUUID->"7b0b4749-baf9-4a70-98ac-0364fc824d08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101256, 1976, 342, 5, 45, "Subsubsection",ExpressionUUID->"a7daaa75-b7fa-432d-811f-d3a37e15754d"],
Cell[CellGroupData[{
Cell[101623, 1985, 773, 18, 71, "Input",ExpressionUUID->"6220cc5b-b6ce-4541-b3f2-e9e9b22aee27"],
Cell[102399, 2005, 2172, 50, 70, "Output",ExpressionUUID->"cbc0ae02-fe5d-41cf-9cf5-84906a60a98c"],
Cell[104574, 2057, 895, 13, 70, "Output",ExpressionUUID->"576ff39e-6f32-479f-ae06-560fcbd8e387"],
Cell[105472, 2072, 1004, 16, 70, "Output",ExpressionUUID->"747a85e6-0624-41ea-9963-4db2da7c7ae0"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[106537, 2095, 352, 6, 38, "Subsection",ExpressionUUID->"fa1b45fd-9bce-424d-aa7c-2d813363a278"],
Cell[CellGroupData[{
Cell[106914, 2105, 225, 4, 45, "Subsubsection",ExpressionUUID->"879f856d-5bf4-46a6-bd44-a047702a5f7a"],
Cell[CellGroupData[{
Cell[107164, 2113, 1544, 39, 122, "Input",ExpressionUUID->"fc9f6407-0faf-4c7e-aa3f-e49d45170fd5"],
Cell[108711, 2154, 4138, 82, 70, "Output",ExpressionUUID->"f5840068-c90c-413b-99e1-a8ad8df306f2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112898, 2242, 223, 4, 45, "Subsubsection",ExpressionUUID->"7e13ad7f-6023-4bc4-b78a-e6e2617b3e49"],
Cell[CellGroupData[{
Cell[113146, 2250, 1801, 45, 124, "Input",ExpressionUUID->"fb139131-873c-41c7-922e-54474e8f0a5b"],
Cell[114950, 2297, 3591, 71, 70, "Output",ExpressionUUID->"6bcd8a6f-3ed8-4ae7-be88-fea1eacc59ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118590, 2374, 226, 4, 45, "Subsubsection",ExpressionUUID->"bd5c71fb-c580-4106-9c62-0080c7028262"],
Cell[CellGroupData[{
Cell[118841, 2382, 1068, 25, 51, "Input",ExpressionUUID->"1e674460-5291-436e-aa0e-4c8482f32e60"],
Cell[119912, 2409, 4398, 90, 70, "Output",ExpressionUUID->"2f73bfa5-c4a2-4374-90d0-168848991c2e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124359, 2505, 342, 5, 45, "Subsubsection",ExpressionUUID->"a60db303-a23e-43fb-9bc0-26f0452e51d8"],
Cell[CellGroupData[{
Cell[124726, 2514, 790, 18, 71, "Input",ExpressionUUID->"2771629f-fb17-48c0-9878-e74117351af0"],
Cell[125519, 2534, 3923, 84, 70, "Output",ExpressionUUID->"344652cb-6d6c-4d95-b2ca-f829f661dca0"],
Cell[129445, 2620, 963, 14, 70, "Output",ExpressionUUID->"4702c802-7125-4824-b11a-0f73480cfa3d"],
Cell[130411, 2636, 1315, 23, 70, "Output",ExpressionUUID->"94607c53-fe99-43a8-82b3-89e1c7a64e4b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131787, 2666, 380, 6, 38, "Subsection",ExpressionUUID->"8101362c-b420-41b1-92d6-a0f4e3cf2f08"],
Cell[CellGroupData[{
Cell[132192, 2676, 217, 4, 45, "Subsubsection",ExpressionUUID->"82a843b5-3e8e-4684-8ec2-508acaeb7bd1"],
Cell[132412, 2682, 254, 6, 29, "Input",ExpressionUUID->"35204f70-ac23-479f-937e-3cf7a3814935"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132703, 2693, 172, 3, 45, "Subsubsection",ExpressionUUID->"d1b83a16-0210-48a3-8cbb-bff9558f385c"],
Cell[CellGroupData[{
Cell[132900, 2700, 1745, 46, 124, "Input",ExpressionUUID->"412a9543-7335-4ec7-a801-272e73fd17c6"],
Cell[134648, 2748, 3413, 72, 62, "Output",ExpressionUUID->"7bb13140-fb6a-4ff6-bf62-70fdb477bfd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138110, 2826, 230, 4, 45, "Subsubsection",ExpressionUUID->"606baa2f-26ec-4602-84c3-b7ee2dceefba"],
Cell[CellGroupData[{
Cell[138365, 2834, 675, 19, 51, "Input",ExpressionUUID->"4eeb588f-9ed8-4b74-b622-84378ec1739c"],
Cell[139043, 2855, 2498, 58, 62, "Output",ExpressionUUID->"6b8ef521-35fa-43ba-83ca-fb36e5e620f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[141590, 2919, 342, 5, 45, "Subsubsection",ExpressionUUID->"d798740a-0703-45a4-bd8f-2738acd4fd9c"],
Cell[CellGroupData[{
Cell[141957, 2928, 865, 19, 71, "Input",ExpressionUUID->"ac3ec21f-adce-451f-8f19-8d41d74f2533"],
Cell[142825, 2949, 2484, 59, 62, "Output",ExpressionUUID->"c45078cc-b90c-4b70-b4b2-a27d372a50e1"],
Cell[145312, 3010, 890, 13, 33, "Output",ExpressionUUID->"2b8b16d1-9e74-481b-b4e9-0a0d648d34a6"],
Cell[146205, 3025, 1066, 18, 70, "Output",ExpressionUUID->"091c8878-86c2-46cd-9aa1-4362c5f15cdd"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147332, 3050, 151, 3, 38, "Subsection",ExpressionUUID->"516f81cd-a9a7-4970-a8e5-b412bbac6583"],
Cell[CellGroupData[{
Cell[147508, 3057, 176, 3, 45, "Subsubsection",ExpressionUUID->"9d24c601-d781-4e8d-a528-9349d750c237"],
Cell[CellGroupData[{
Cell[147709, 3064, 1453, 39, 122, "Input",ExpressionUUID->"e5fdaac3-85bf-4834-a991-a3c7a0d06c59"],
Cell[149165, 3105, 3525, 76, 62, "Output",ExpressionUUID->"9e7ee7dd-3aa9-4e75-94f7-ba7a9f686267"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152739, 3187, 173, 3, 45, "Subsubsection",ExpressionUUID->"d27bbb07-bc98-439a-9423-2a7cecc5c46e"],
Cell[CellGroupData[{
Cell[152937, 3194, 2153, 54, 144, "Input",ExpressionUUID->"7b7564ca-6a12-4ac1-b8ae-fc3b8ddcc64b"],
Cell[155093, 3250, 5722, 133, 133, "Output",ExpressionUUID->"b5f6176b-f855-4598-ae9a-216f8442973f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160864, 3389, 228, 4, 45, "Subsubsection",ExpressionUUID->"5076e9e8-17d7-4c51-8daf-5d8159a4ca3a"],
Cell[CellGroupData[{
Cell[161117, 3397, 1070, 27, 71, "Input",ExpressionUUID->"6fad7470-9698-4130-b76a-7678113a76da"],
Cell[162190, 3426, 6997, 169, 221, "Output",ExpressionUUID->"fb0d52f7-8267-4f15-9a72-c9b8be2dac9a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169236, 3601, 342, 5, 45, "Subsubsection",ExpressionUUID->"bf0d0d5f-d3df-4322-a100-c6bc2f834dcd"],
Cell[CellGroupData[{
Cell[169603, 3610, 1247, 28, 93, "Input",ExpressionUUID->"d8ed51ef-afb9-4e2f-ba80-ea1a312cc957"],
Cell[170853, 3640, 7136, 169, 170, "Output",ExpressionUUID->"db75fde1-b8fd-4cf8-8ad3-80d21ff19b91"],
Cell[177992, 3811, 1127, 16, 33, "Output",ExpressionUUID->"7e0e2058-62c0-4065-a262-b82c0a73c0d1"],
Cell[179122, 3829, 1814, 32, 178, "Output",ExpressionUUID->"694a1c04-c6e9-43bf-84b8-c469b2ae974d"]
}, Open  ]],
Cell[180951, 3864, 217, 4, 40, "Text",ExpressionUUID->"28efe2ec-53cd-47f3-8379-efd86fb18b57"],
Cell[CellGroupData[{
Cell[181193, 3872, 3920, 114, 331, "Input",ExpressionUUID->"b40c45d0-1eb2-4a35-8026-a22db0ead025"],
Cell[185116, 3988, 698, 11, 33, "Output",ExpressionUUID->"dc823400-78ad-4cfb-add9-e36ed7c6b302"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[185875, 4006, 506, 8, 38, "Subsection",ExpressionUUID->"74a013d1-b6ef-46b6-b13f-26ab37429838"],
Cell[CellGroupData[{
Cell[186406, 4018, 176, 3, 45, "Subsubsection",ExpressionUUID->"7cd8bbde-95a0-44c7-8689-400af97b7642"],
Cell[CellGroupData[{
Cell[186607, 4025, 2014, 52, 143, "Input",ExpressionUUID->"89a62a69-a886-4a9e-914b-5f8cad959ef5"],
Cell[188624, 4079, 3971, 88, 115, "Output",ExpressionUUID->"6ed14c57-64be-43d1-a37d-6f3d42fe75f8"],
Cell[192598, 4169, 3132, 67, 62, "Output",ExpressionUUID->"d5ea37c3-6c13-4faa-b4e9-405fbc38b896"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195779, 4242, 251, 4, 45, "Subsubsection",ExpressionUUID->"38df7a20-72b4-49c9-93be-5f35b0b6939d"],
Cell[196033, 4248, 695, 12, 29, "Input",ExpressionUUID->"3b4cfe05-ca14-40b3-a2df-144c95ae279a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196765, 4265, 278, 4, 45, "Subsubsection",ExpressionUUID->"5b45d1bd-a615-4baf-b2a4-ddefb688383a"],
Cell[CellGroupData[{
Cell[197068, 4273, 1355, 35, 96, "Input",ExpressionUUID->"482904cb-44ec-48e6-94f2-b4fea93c5f24"],
Cell[198426, 4310, 3808, 79, 61, "Output",ExpressionUUID->"2a13ef5d-13bf-4a57-b9f2-f9bc87c1b4bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202283, 4395, 342, 5, 45, "Subsubsection",ExpressionUUID->"2ddf1f25-1dd6-4ce2-98a0-71da01fca376"],
Cell[CellGroupData[{
Cell[202650, 4404, 1135, 25, 71, "Input",ExpressionUUID->"804c8746-2111-4762-ad44-36982063ba7d"],
Cell[203788, 4431, 3794, 85, 115, "Output",ExpressionUUID->"b562cadc-0b88-4d13-8641-691c0821f7b8"],
Cell[207585, 4518, 1116, 16, 33, "Output",ExpressionUUID->"5c04e4d8-30f7-4374-bb10-5da141dd4352"],
Cell[208704, 4536, 1479, 25, 124, "Output",ExpressionUUID->"3e29b2bf-eac2-450d-8e42-90b5e297fecc"]
}, Open  ]],
Cell[210198, 4564, 215, 4, 40, "Text",ExpressionUUID->"0c28f244-a219-44d4-b29c-99689f4c9b23"],
Cell[CellGroupData[{
Cell[210438, 4572, 891, 28, 53, "Input",ExpressionUUID->"d3fc2b89-b1da-47b8-9583-1bd7b38c39da"],
Cell[211332, 4602, 1647, 43, 61, "Output",ExpressionUUID->"fcc9c254-a5ce-4deb-a9a1-f666afa1dd32"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213040, 4652, 552, 8, 38, "Subsection",ExpressionUUID->"f2ca4e42-9842-4387-baf2-4eb27276fc30"],
Cell[CellGroupData[{
Cell[213617, 4664, 176, 3, 45, "Subsubsection",ExpressionUUID->"db3e37ee-43c1-4b7f-a8f6-a7de87ced794"],
Cell[CellGroupData[{
Cell[213818, 4671, 2412, 58, 143, "Input",ExpressionUUID->"ca297630-a3ff-43d1-a2dc-572ef5b03926"],
Cell[216233, 4731, 7920, 173, 224, "Output",ExpressionUUID->"114d2828-9fc5-4974-bdc9-f2472b9efba8"],
Cell[224156, 4906, 6763, 149, 201, "Output",ExpressionUUID->"250549ab-a17a-405b-8907-6fe82d00a565"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230968, 5061, 251, 4, 45, "Subsubsection",ExpressionUUID->"9d58d5f5-92bb-4547-b546-2a948725e282"],
Cell[231222, 5067, 801, 14, 29, "Input",ExpressionUUID->"32a78406-0ef9-4924-9c01-a03fec4407f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232060, 5086, 278, 4, 45, "Subsubsection",ExpressionUUID->"5e66093c-794f-4ee2-ab77-e07b2f7789f9"],
Cell[CellGroupData[{
Cell[232363, 5094, 1422, 37, 75, "Input",ExpressionUUID->"ec859c97-67bd-4b6e-8692-17985768b1e5"],
Cell[233788, 5133, 6347, 142, 257, "Output",ExpressionUUID->"68949d01-645b-4adb-9bf9-90efa76dbea5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240184, 5281, 342, 5, 45, "Subsubsection",ExpressionUUID->"4ed05200-7354-439a-9e80-80cfb63e5942"],
Cell[CellGroupData[{
Cell[240551, 5290, 1133, 26, 71, "Input",ExpressionUUID->"7be5de32-95d0-494c-af3a-da8756bce9f2"],
Cell[241687, 5318, 7179, 162, 224, "Output",ExpressionUUID->"91fd7d85-d859-428c-bb1d-cfd1c87cc751"],
Cell[248869, 5482, 764, 11, 33, "Output",ExpressionUUID->"1a58c3b5-ade0-48bb-a488-14030e30683c"],
Cell[249636, 5495, 1659, 30, 232, "Output",ExpressionUUID->"eb2e5d53-43fc-4692-a08f-72f649fde81b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251344, 5531, 273, 5, 45, "Subsubsection",ExpressionUUID->"fa40f906-0faf-4228-9c90-81a39dc2e32b"],
Cell[CellGroupData[{
Cell[251642, 5540, 4763, 138, 425, "Input",ExpressionUUID->"9e30a8fe-14f1-42ff-90dc-ad875d88fb59"],
Cell[256408, 5680, 1220, 33, 61, "Output",ExpressionUUID->"90483f12-67f7-48af-be8d-fcd793fa5158"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257701, 5721, 980, 22, 145, "Section",ExpressionUUID->"dbdeca74-169a-4b71-a205-3e9469b134b0"],
Cell[258684, 5745, 776, 17, 59, "Text",ExpressionUUID->"3efcfce7-8b2c-4bf3-9c82-85ef1a757697"],
Cell[CellGroupData[{
Cell[259485, 5766, 346, 6, 54, "Subsection",ExpressionUUID->"992ac0c2-935d-4526-b71d-3d71240f8cce"],
Cell[CellGroupData[{
Cell[259856, 5776, 265, 4, 45, "Subsubsection",ExpressionUUID->"dcb13511-59d6-44e3-bfde-0b659192cc17"],
Cell[260124, 5782, 265, 6, 29, "Input",ExpressionUUID->"9e805c66-b69f-46a7-813e-7c29443241fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260426, 5793, 223, 4, 45, "Subsubsection",ExpressionUUID->"0eb47017-0b10-45b1-9ce2-ef355b61afec"],
Cell[CellGroupData[{
Cell[260674, 5801, 2173, 47, 80, "Input",ExpressionUUID->"07268f6d-20a7-4d41-b2fd-529cf18c84a9"],
Cell[262850, 5850, 3451, 66, 70, "Output",ExpressionUUID->"bf591c4f-2583-4e40-b2cf-4fe5ed9a251f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[266350, 5922, 303, 5, 45, "Subsubsection",ExpressionUUID->"3314258f-d341-4c68-96cf-8cfcac6f24e4"],
Cell[CellGroupData[{
Cell[266678, 5931, 681, 21, 50, "Input",ExpressionUUID->"6a1c24de-f181-433d-9bf4-a9826c4895fd"],
Cell[267362, 5954, 2099, 47, 70, "Output",ExpressionUUID->"e64440db-1377-4825-bfda-ba01b8f1297c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[269510, 6007, 342, 5, 45, "Subsubsection",ExpressionUUID->"7af63196-7d82-4cfa-ba53-58903f36e4c0"],
Cell[CellGroupData[{
Cell[269877, 6016, 651, 16, 70, "Input",ExpressionUUID->"dc652d12-939b-42b5-bf3a-02d3b3685a80"],
Cell[270531, 6034, 2003, 46, 70, "Output",ExpressionUUID->"7319a6cb-bd16-4906-b82b-8a3b57d96acf"],
Cell[272537, 6082, 747, 10, 70, "Output",ExpressionUUID->"f9adb308-2250-4f81-95c8-7dae659177d9"],
Cell[273287, 6094, 853, 15, 70, "Output",ExpressionUUID->"7914548f-504b-4848-8388-39aab0e901a3"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[274201, 6116, 352, 6, 38, "Subsection",ExpressionUUID->"68b16951-9bae-4ec2-af63-62ac0b41ae54"],
Cell[CellGroupData[{
Cell[274578, 6126, 225, 4, 45, "Subsubsection",ExpressionUUID->"94f1225d-4fad-442c-919f-2366c0e213c4"],
Cell[CellGroupData[{
Cell[274828, 6134, 1488, 37, 78, "Input",ExpressionUUID->"64b09e5a-c035-4749-91fa-e4a089bf469c"],
Cell[276319, 6173, 3904, 77, 70, "Output",ExpressionUUID->"b9bc9ffc-5032-4a31-9c86-5544a0871fdf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280272, 6256, 223, 4, 45, "Subsubsection",ExpressionUUID->"c7debced-a410-4f60-881b-022c1c87e2cd"],
Cell[CellGroupData[{
Cell[280520, 6264, 1798, 44, 100, "Input",ExpressionUUID->"cd1e9fa5-4591-4bbb-82ff-3e2a6f44bc31"],
Cell[282321, 6310, 3357, 66, 70, "Output",ExpressionUUID->"13bdc65a-762d-455a-b80e-d656e6f663c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285727, 6382, 226, 4, 45, "Subsubsection",ExpressionUUID->"f7fe439c-e51d-436b-8242-7b5d37cca603"],
Cell[CellGroupData[{
Cell[285978, 6390, 968, 23, 50, "Input",ExpressionUUID->"3f564ee1-ab8b-4b45-b0b4-74fb4217937a"],
Cell[286949, 6415, 4106, 84, 70, "Output",ExpressionUUID->"341c73eb-fca4-4592-b0b6-b5b5692ce82e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291104, 6505, 342, 5, 45, "Subsubsection",ExpressionUUID->"9874c25b-9f57-4316-82cf-58af613811fd"],
Cell[CellGroupData[{
Cell[291471, 6514, 739, 16, 70, "Input",ExpressionUUID->"25a4a382-0c22-4f84-9297-7ca0bd754e58"],
Cell[292213, 6532, 3683, 79, 70, "Output",ExpressionUUID->"71e027c0-3435-4316-8d89-3918e721cb0f"],
Cell[295899, 6613, 739, 10, 70, "Output",ExpressionUUID->"acdf8c18-540c-4ca5-ada0-969f37f46cfc"],
Cell[296641, 6625, 1088, 20, 70, "Output",ExpressionUUID->"22e03d57-e1f8-4e43-830a-2284b237bd5f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297790, 6652, 380, 6, 38, "Subsection",ExpressionUUID->"d54baeef-da2d-473b-98d1-e8f4fb3debbc"],
Cell[CellGroupData[{
Cell[298195, 6662, 217, 4, 45, "Subsubsection",ExpressionUUID->"0d9182d2-e86b-4285-93aa-1dc94df4cb0e"],
Cell[298415, 6668, 250, 5, 29, "Input",ExpressionUUID->"ad67bf7f-d4e6-466a-acaa-ad1b1dbc8f64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298702, 6678, 172, 3, 45, "Subsubsection",ExpressionUUID->"b5d353c4-29d3-43ee-a476-0e002752e36b"],
Cell[CellGroupData[{
Cell[298899, 6685, 1679, 43, 100, "Input",ExpressionUUID->"eabe18fa-448a-40e5-964f-871543067e54"],
Cell[300581, 6730, 3312, 69, 70, "Output",ExpressionUUID->"32b93359-3119-43a9-ac21-0f2de5d99903"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[303942, 6805, 230, 4, 45, "Subsubsection",ExpressionUUID->"0e54d7c0-0acc-434e-b770-39700d089e45"],
Cell[CellGroupData[{
Cell[304197, 6813, 671, 18, 50, "Input",ExpressionUUID->"d60b9f30-d908-4447-92d4-51a851cf59f7"],
Cell[304871, 6833, 2415, 56, 70, "Output",ExpressionUUID->"fa81d4c6-cc6f-425e-b525-a98f68ab8809"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307335, 6895, 342, 5, 45, "Subsubsection",ExpressionUUID->"9919e040-2148-4f42-82ee-615810c10650"],
Cell[CellGroupData[{
Cell[307702, 6904, 767, 17, 70, "Input",ExpressionUUID->"748f04ed-ec23-459b-ab0d-f7d59ffae2f5"],
Cell[308472, 6923, 2386, 57, 70, "Output",ExpressionUUID->"fbff8675-747c-42b9-97d2-64fde29f457b"],
Cell[310861, 6982, 770, 11, 70, "Output",ExpressionUUID->"94183dce-b32a-4f19-8e7f-61bff5da9c00"],
Cell[311634, 6995, 950, 17, 70, "Output",ExpressionUUID->"8ff86137-127c-4dce-b589-e12f0051a642"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[312645, 7019, 151, 3, 38, "Subsection",ExpressionUUID->"ab5ebc39-f6db-48dd-914b-6f6d13a14247"],
Cell[CellGroupData[{
Cell[312821, 7026, 176, 3, 45, "Subsubsection",ExpressionUUID->"69e59576-7530-4e30-820f-2d208bba18f8"],
Cell[CellGroupData[{
Cell[313022, 7033, 1458, 39, 98, "Input",ExpressionUUID->"80c24f03-0ece-4528-bf08-5fcfc06859c4"],
Cell[314483, 7074, 3393, 74, 70, "Output",ExpressionUUID->"ce73a4f4-5124-4bf0-bb11-e3bfb750a43d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317925, 7154, 173, 3, 45, "Subsubsection",ExpressionUUID->"3cf23b5b-47fd-473b-8521-fb5a679d9fc5"],
Cell[CellGroupData[{
Cell[318123, 7161, 1939, 49, 100, "Input",ExpressionUUID->"05693ada-e002-4b01-b1e7-69763fb29417"],
Cell[320065, 7212, 5518, 130, 70, "Output",ExpressionUUID->"8f62c11a-d9bc-4a86-aa83-b8bc916dd7da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[325632, 7348, 228, 4, 45, "Subsubsection",ExpressionUUID->"b1ddf405-e2db-44c1-8971-9a7e70f2eb54"],
Cell[CellGroupData[{
Cell[325885, 7356, 746, 21, 50, "Input",ExpressionUUID->"6050e232-a62b-430c-b343-6ec21f521365"],
Cell[326634, 7379, 8769, 201, 70, "Output",ExpressionUUID->"2628d2f3-1f42-4cbd-a62c-1320c4483edd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335452, 7586, 342, 5, 45, "Subsubsection",ExpressionUUID->"93ca1da5-d828-4446-96c5-07f6965d0056"],
Cell[CellGroupData[{
Cell[335819, 7595, 1047, 25, 91, "Input",ExpressionUUID->"b794eaf2-3c6a-451b-910a-12aac68efe46"],
Cell[336869, 7622, 6766, 163, 70, "Output",ExpressionUUID->"6adb6b5f-5d5b-4d75-85bb-a6cf3a75b453"],
Cell[343638, 7787, 881, 13, 70, "Output",ExpressionUUID->"03e8f850-51b8-4b84-a0dd-e585c6143f82"],
Cell[344522, 7802, 1553, 28, 70, "Output",ExpressionUUID->"d65a106c-1815-4db1-b8dc-550f7c75f7a7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[346136, 7837, 506, 8, 38, "Subsection",ExpressionUUID->"c9008e69-7e03-48a2-baf4-b38ebb661fe7"],
Cell[CellGroupData[{
Cell[346667, 7849, 176, 3, 45, "Subsubsection",ExpressionUUID->"a2941266-657e-4e97-af19-992059c53537"],
Cell[CellGroupData[{
Cell[346868, 7856, 1922, 49, 119, "Input",ExpressionUUID->"85db6b4e-015f-4944-a52e-2fb229b8c0f3"],
Cell[348793, 7907, 3935, 90, 70, "Output",ExpressionUUID->"bbc87fe0-8c3a-423c-a684-0e475b62772d"],
Cell[352731, 7999, 3091, 68, 70, "Output",ExpressionUUID->"5cc06913-60ed-4aa2-a4fd-0a29e7b792ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355871, 8073, 251, 4, 45, "Subsubsection",ExpressionUUID->"4bd19f73-3693-49fb-94b3-c29131739f2b"],
Cell[356125, 8079, 1155, 27, 76, "Input",ExpressionUUID->"dac45a59-b529-42a7-80e6-85d4433ec9d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357317, 8111, 278, 4, 45, "Subsubsection",ExpressionUUID->"f727e420-57bf-4cb0-aef7-51aa38565c69"],
Cell[CellGroupData[{
Cell[357620, 8119, 1001, 25, 50, "Input",ExpressionUUID->"79949008-628e-44f7-8402-4a55f0e4a488"],
Cell[358624, 8146, 4695, 103, 70, "Output",ExpressionUUID->"ba09ca9e-360a-433b-b5c1-b72adb177484"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363368, 8255, 342, 5, 45, "Subsubsection",ExpressionUUID->"b60e6ef2-1256-4a02-ac16-9fbab8984c9d"],
Cell[CellGroupData[{
Cell[363735, 8264, 1050, 25, 72, "Input",ExpressionUUID->"17f02b13-6e3a-4725-a1cc-e5bc79e9293b"],
Cell[364788, 8291, 3107, 69, 70, "Output",ExpressionUUID->"576aefb0-0791-4fdc-a776-f076a77c7842"],
Cell[367898, 8362, 929, 13, 70, "Output",ExpressionUUID->"9abba10e-ab12-4218-95e7-e0a344775217"],
Cell[368830, 8377, 1150, 19, 70, "Output",ExpressionUUID->"e9f41316-c90a-414a-b156-c9895c3a64df"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[370041, 8403, 552, 8, 38, "Subsection",ExpressionUUID->"dbbf39ef-54d3-43da-9f3d-a017d9ca1fcd"],
Cell[CellGroupData[{
Cell[370618, 8415, 176, 3, 45, "Subsubsection",ExpressionUUID->"e6bef514-6a46-46e0-8b21-1939b61be796"],
Cell[CellGroupData[{
Cell[370819, 8422, 2331, 56, 119, "Input",ExpressionUUID->"ea95f8ec-0536-44f1-aab3-0a3eab00a6d2"],
Cell[373153, 8480, 8005, 176, 70, "Output",ExpressionUUID->"f69c8b66-d575-4656-ab2f-db3ffca79f14"],
Cell[381161, 8658, 6836, 152, 70, "Output",ExpressionUUID->"36710ea1-75e5-4405-80ab-80c49aff8b80"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[388046, 8816, 251, 4, 45, "Subsubsection",ExpressionUUID->"c7c600e7-70ec-40c9-acb3-861555733b71"],
Cell[388300, 8822, 1227, 27, 76, "Input",ExpressionUUID->"8f551ac7-3bed-4c4e-b412-53061f4628bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389564, 8854, 278, 4, 45, "Subsubsection",ExpressionUUID->"ec2a8842-4339-4c4c-af34-648addf24c08"],
Cell[CellGroupData[{
Cell[389867, 8862, 1043, 26, 50, "Input",ExpressionUUID->"0e419f63-0bd5-4b3b-9377-098ce4445254"],
Cell[390913, 8890, 8887, 197, 70, "Output",ExpressionUUID->"5657be0d-2e2b-4eeb-950b-9e88bba596e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[399849, 9093, 342, 5, 45, "Subsubsection",ExpressionUUID->"8ba48497-7086-455e-9b2d-a510f2a55758"],
Cell[CellGroupData[{
Cell[400216, 9102, 1100, 27, 72, "Input",ExpressionUUID->"90783a0d-de15-4b91-849e-d9b6685886a7"],
Cell[401319, 9131, 6251, 150, 70, "Output",ExpressionUUID->"3d01503c-097e-4b87-8ca8-3239278e800b"],
Cell[407573, 9283, 621, 9, 70, "Output",ExpressionUUID->"c748142e-72bf-4c88-b066-0607e8944038"],
Cell[408197, 9294, 1232, 26, 70, "Output",ExpressionUUID->"b93b7a69-f46c-48e2-846d-113ff4daddf4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


